The pseudogap in underdoped high Tc superconductors in the framework of the Boson Fermion model

The question of whether the pseudogap in high $T_c$ cuprates is related to super conducting precursor effects or to the existence of extrinsic bosonic massive excitations is investigated on the basis of the Boson-Fermion model. The characteristic three peak structure of the electronic spectral function and the temperature dependent Fermi vector derived here are signatures for a two component scenario which can be tested by ARPES and BIS experiments.

==> flop.c <==
/*flop1d.c */
/* gg1d.c */
/*programme fluctu1d.c */

/* on fait la correction de la self - energie */
/*28avril995 modif de cond par un facteur 4   */
/*           calcul de wp pour f-sum rule     */

#include <math.h>
#include <stdio.h>


#define maxiter 500

#define err 1000000000000.0

#define nfin 75
#define npoints 151

/*frequence de Matsubara npoints=2 nfin +1*/


#define M 0.4  

#define a 0.8

#define T 0.01

#define mu 0.184310

#define c 0.01

#define kfin 25
#define kpoints 51

#define kint 10

/*  kpoints = 2 kfin + 1 */

int ind,comp,min,max,i,iter;
int kx,qx,kqx;
double pi;
double tamp,nferI,nbosI,preced;
double maxi;
double Eo,nfer,nbos,wpla,wpla0,wplas;
double tamp1,tamp2,denom,tampr,tampi;
double somi,somr,somf,somb,ek,Eq,ekq,poid,rk,rkq,rq,ik,ikq,iq,k2;
double J0,J;
double Sf[kpoints][npoints-1][2];
double Sf0N[kpoints][npoints-1][2];
double Sf0A[kpoints][npoints-1][2];
double Gf[kpoints][npoints-1][2];
double Gfder[kpoints][npoints-1][2];
double Gf0[kpoints][npoints-1][2];
double Af[npoints-1][2],wf[npoints-1];
double Sb[kpoints][npoints][2];
double Sb0N[kpoints][npoints][2];
double Sb0A[kpoints][npoints][2];
double Gb[kpoints][npoints][2];
double Gbder[kpoints][npoints][2];
double Gb0[kpoints][npoints][2];
double Ab[npoints][2],wb[npoints];
double Nk[kfin+1],Nq[kfin+1],Nkc[kfin+1],Nqc[kfin+1];
double correl;
double Cond[npoints][2],Cond0[npoints][2],Condc[npoints][2];
double convMax[maxiter];
FILE   *fp;


double Nb(x)
double x;
{return 1.0/(exp(x/T)-1.0);}

double Nf(x)
double x;
{return 1.0/(exp(x/T)+1.0);}


/************************************************************************/
/* initialisation                                                       */
/* les parties reelles des self-energies sont prises nulles             */
/* les parties imaginaires valent le residu                             */
/************************************************************************/


void initial()
{
for(kx=0;kx<kpoints;kx++)
{
for(comp=0;comp<npoints-1;comp++)
{
Sf[kx][comp][0]=0.0;
Sf[kx][comp][1]=0.0;
Gfder[kx][comp][0]=0.0;
Gfder[kx][comp][1]=0.0;
}/*din de la boucle sur comp paire */
}/*fin de la boucle sur kx */
for(kx=0;kx<kpoints;kx++)
{
for(comp=0;comp<npoints;comp++)
{
Sb[kx][comp][0]=0.0;
Sb[kx][comp][1]=0.0;
Gbder[kx][comp][0]=0.0;
Gbder[kx][comp][1]=0.0;
} /*fin de la boucle sur comp */
} /*fin de la boucle sur kx */
}

void maximum()
{
maxi=0.0;
for(kx=0;kx<kpoints;kx++)
{
for(comp=0;comp<npoints-1;comp++)
{
tamp1=Gf[kx][comp][0]-Gfder[kx][comp][0];
tamp2=Gf[kx][comp][1]-Gfder[kx][comp][1];
tamp=sqrt(tamp1*tamp1+tamp2*tamp2);
if(tamp>maxi){maxi=tamp;}

tamp1=Gb[kx][comp][0]-Gbder[kx][comp][0];
tamp2=Gb[kx][comp][1]-Gbder[kx][comp][1];
tamp=sqrt(tamp1*tamp1+tamp2*tamp2);
if(tamp>maxi){maxi=tamp;}

}/* fin de la boucle sur comp*/
}/* fin de la boucle sur kx  */
}

void selfB0A()
{
for(qx=-kfin;qx<=kfin;qx++)
{
for(comp=-nfin;comp<=nfin;comp++)
{
somr=0.0;
somi=0.0;

for(kx=-kfin;kx<=kfin;kx++)
{
kqx=qx-kx;
ek=0.5-0.5*cos(2.0*pi*kx/kpoints)-mu;
ekq=0.5-0.5*cos(2.0*pi*kqx/kpoints)-mu;

tamp1=2.0*pi*T*comp;
tamp2=ek+ekq;
denom=tamp1*tamp1+tamp2*tamp2;
tamp=1.0-Nf(ek)-Nf(ekq);
tamp=tamp/denom;

somr=somr+tamp2*tamp;
somi=somi-tamp1*tamp;
}/*fin de la boucle sur kx */
Sb0A[kfin+qx][nfin+comp][0]=-somr*c/kpoints;
Sb0A[kfin+qx][nfin+comp][1]=-somi*c/kpoints;
}/*fin de la boucle sur comp	 */
}/* fin de la boucle sur qx */
}



void selfF0A()
{ 
for(kx=-kfin;kx<=kfin;kx++)
{
for(comp=-nfin;comp<nfin;comp++)
{ 
somi=0.0;
somr=0.0;

for(qx=-kfin;qx<=kfin;qx++)
{
kqx=qx-kx;
ekq=0.5-0.5*cos(2.0*pi*kqx/kpoints)-mu;
tamp1=M-2.0*mu-ekq;
tamp2=pi*T*(2.0*comp+1.0);
denom=tamp1*tamp1+tamp2*tamp2;
tamp=Nf(ekq)+Nb(M-2.0*mu);
tamp=tamp/denom;

somr=somr+tamp1*tamp;
somi=somi-tamp2*tamp;
}/*fin de la somme sur qx*/
Sf0A[kfin+kx][nfin+comp][0]=-somr*c/kpoints;
Sf0A[kfin+kx][nfin+comp][1]=-somi*c/kpoints;
}/*fin de la boucle sur comp  */
}/*fin de la boucle sur kx */
}


void selfB0N()
{
for(qx=0;qx<=kfin;qx++)
{
for(comp=0;comp<=nfin;comp++)
{
somr=0.0;
somi=0.0;

for(kx=-kfin;kx<=kfin;kx++)
{

kqx=kx+qx;
if(kqx>kfin){kqx=kqx-kpoints;}
if(kqx<-kfin){kqx=kqx+kpoints;}


min=-nfin+comp;
max=nfin+comp-1;
if(min<-nfin){min=-nfin;}
if(max>=nfin){max=nfin-1;}

for(ind=min;ind<=max;ind++)
{
rkq=Gf0[kfin+kqx][nfin+comp-ind-1][0];
ikq=Gf0[kfin+kqx][nfin+comp-ind-1][1];

rk=Gf0[kfin+kx][nfin+ind][0];
ik=Gf0[kfin+kx][nfin+ind][1];


somr=somr+rk*rkq-ik*ikq;
somi=somi+rk*ikq+ik*rkq;
}/*fin de la boucle sur kx */
}/*fin de la boucle sur ind */
Sb0N[kfin+qx][nfin+comp][0]=-somr*c/(T*kpoints);
Sb0N[kfin+qx][nfin+comp][1]=-somi*c/(T*kpoints);
}/*fin de la boucle sur comp	 */

}/* fin de la boucle sur qx */
}



void selfF0N()
{ 
for(kx=0;kx<=kfin;kx++)
{
for(comp=0;comp<nfin;comp++)
{ 
somi=0.0;
somr=0.0;

for(qx=-kfin;qx<=kfin;qx++)
{
kqx=qx-kx;
if(kqx>kfin){kqx=kqx-kpoints;}
if(kqx<-kfin){kqx=kqx+kpoints;}


min=-nfin-comp-1;
max=nfin-comp-1;
if(min<-nfin){min=-nfin;}
if(max>=nfin){max=nfin-1;}

for(ind=min;ind<=max;ind++)
{
rkq=Gf0[kfin+kqx][nfin+ind][0];
ikq=Gf0[kfin+kqx][nfin+ind][1];

rq=Gb0[kfin+qx][nfin+comp+ind+1][0];
iq=Gb0[kfin+qx][nfin+comp+ind+1][1];


somr=somr+rkq*rq-ikq*iq;
somi=somi+rkq*iq+ikq*rq;
}/*fin de la somme sur qx*/
}/*fin de la somme sur ind*/
Sf0N[kfin+kx][nfin+comp][0]=somr*c/(T*kpoints);
Sf0N[kfin+kx][nfin+comp][1]=somi*c/(T*kpoints);
}/*fin de la boucle sur comp  */
}/*fin de la boucle sur kx */
}


/*************************************************************************/
/* SELF - ENERGIE DES BOSONS                                             */
/* qx va de -kfin a + kfin                                               */
/* on calcul pour qx de 0 a kfin puis on complete par symetrie           */
/* les tableaux gb et gf vont de -kfin a +kfin                           */
/* gamma( qx ) = gb[kfin+qx] pour qx de -kfin a +kfin                    */
/* on a un nombre pair de frequence de Matsubara                         */
/*************************************************************************/

void selfB()
{
for(qx=0;qx<=kfin;qx++)
{
for(comp=0;comp<=nfin;comp++)
{
somr=0.0;
somi=0.0;

for(kx=-kfin;kx<=kfin;kx++)
{

kqx=kx+qx;
if(kqx>kfin){kqx=kqx-kpoints;}
if(kqx<-kfin){kqx=kqx+kpoints;}


min=-nfin+comp;
max=nfin+comp-1;
if(min<-nfin){min=-nfin;}
if(max>=nfin){max=nfin-1;}

for(ind=min;ind<=max;ind++)
{
rkq=Gfder[kfin+kqx][nfin+comp-ind-1][0];
ikq=Gfder[kfin+kqx][nfin+comp-ind-1][1];

rk=Gfder[kfin+kx][nfin+ind][0];
ik=Gfder[kfin+kx][nfin+ind][1];


somr=somr+rk*rkq-ik*ikq;
somi=somi+rk*ikq+ik*rkq;
}/*fin de la boucle sur kx */
}/*fin de la boucle sur ind */
Sb[kfin+qx][nfin+comp][0]=-somr*c/(T*kpoints);
Sb[kfin+qx][nfin+comp][1]=-somi*c/(T*kpoints);
}/*fin de la boucle sur comp	 */

}/* fin de la boucle sur qx */
}



/****************************************************************************/
/* SELF - ENERGIE DES FERMIONS                                              */
/* kx va de -kfin a +kfin                                                   */
/* on calcul Gamma(kx,w) pour kx de 0 a + kfin                              */
/* puis on complete par symetrie                                            */
/****************************************************************************/

void selfF()
{ 
for(kx=0;kx<=kfin;kx++)
{
for(comp=0;comp<nfin;comp++)
{ 
somi=0.0;
somr=0.0;

for(qx=-kfin;qx<=kfin;qx++)
{
kqx=qx-kx;
if(kqx>kfin){kqx=kqx-kpoints;}
if(kqx<-kfin){kqx=kqx+kpoints;}


min=-nfin-comp-1;
max=nfin-comp-1;
if(min<-nfin){min=-nfin;}
if(max>=nfin){max=nfin-1;}

for(ind=min;ind<=max;ind++)
{
rkq=Gfder[kfin+kqx][nfin+ind][0];
ikq=Gfder[kfin+kqx][nfin+ind][1];

rq=Gbder[kfin+qx][nfin+comp+ind+1][0];
iq=Gbder[kfin+qx][nfin+comp+ind+1][1];


somr=somr+rkq*rq-ikq*iq;
somi=somi+rkq*iq+ikq*rq;
}/*fin de la somme sur qx*/
}/*fin de la somme sur ind*/
Sf[kfin+kx][nfin+comp][0]=somr*c/(T*kpoints);
Sf[kfin+kx][nfin+comp][1]=somi*c/(T*kpoints);
}/*fin de la boucle sur comp  */
}/*fin de la boucle sur kx */
}

void GF()
{
for(kx=-kfin;kx<=kfin;kx++)
{
for(comp=-nfin;comp<nfin;comp++)
{ 
ek=0.5-0.5*cos(2.0*pi*kx/kpoints);
tamp1=ek-mu+Sf[kfin+kx][nfin+comp][0];
tamp2=pi*T*(2.0*comp+1.0)+Sf[kfin+kx][nfin+comp][1];
denom=tamp1*tamp1+tamp2*tamp2;
Gf[kfin+kx][nfin+comp][0]=T*tamp1/denom;
Gf[kfin+kx][nfin+comp][1]=-T*tamp2/denom;
}/*fin de la boucle sur comp  */
}/*fin de la boucle sur kx */
}

void GB()
{
for(kx=-kfin;kx<=kfin;kx++)
{
for(comp=-nfin;comp<=nfin;comp++)
{ 

tamp1=M-2.0*mu+Sb[kfin+kx][nfin+comp][0];
tamp2=pi*T*(2.0*comp)+Sb[kfin+kx][nfin+comp][1];
denom=tamp1*tamp1+tamp2*tamp2;
Gb[kfin+kx][nfin+comp][0]=T*tamp1/denom;
Gb[kfin+kx][nfin+comp][1]=-T*tamp2/denom;
}/*fin de la boucle sur comp  */
}/*fin de la boucle sur kx */
}


void GF0()
{
for(kx=-kfin;kx<=kfin;kx++)
{
for(comp=-nfin;comp<nfin;comp++)
{ 
ek=0.5-0.5*cos(2.0*pi*kx/kpoints);
tamp1=ek-mu;
tamp2=pi*T*(2.0*comp+1.0);
denom=tamp1*tamp1+tamp2*tamp2;
Gf0[kfin+kx][nfin+comp][0]=T*tamp1/denom;
Gf0[kfin+kx][nfin+comp][1]=-T*tamp2/denom;
}/*fin de la boucle sur comp  */
}/*fin de la boucle sur kx */
}

void GB0()
{
for(kx=-kfin;kx<=kfin;kx++)
{
for(comp=-nfin;comp<=nfin;comp++)
{ 

tamp1=M-2.0*mu;
tamp2=pi*T*(2.0*comp);
denom=tamp1*tamp1+tamp2*tamp2;
Gb0[kfin+kx][nfin+comp][0]=T*tamp1/denom;
Gb0[kfin+kx][nfin+comp][1]=-T*tamp2/denom;
}/*fin de la boucle sur comp  */
}/*fin de la boucle sur kx */
}
/***********************************************************************/
/*                                                                     */
/* la partie reelle de la self est paire en matsubara                  */
/* la partie imaginaire de la self est impaire en matsubara            */
/*                                                                     */
/***********************************************************************/

void complement()
{for(comp=0;comp<nfin;comp++)
{
for(kx=0;kx<=kfin;kx++)
{
Sf[kfin-kx][nfin+comp][0]=Sf[kfin+kx][nfin+comp][0];
Sf[kfin-kx][nfin+comp][1]=Sf[kfin+kx][nfin+comp][1];
Sf[kfin+kx][nfin-comp-1][0]=Sf[kfin+kx][nfin+comp][0];
Sf[kfin+kx][nfin-comp-1][1]=-Sf[kfin+kx][nfin+comp][1];
Sf[kfin-kx][nfin-comp-1][0]=Sf[kfin+kx][nfin+comp][0];
Sf[kfin-kx][nfin-comp-1][1]=-Sf[kfin+kx][nfin+comp][1];
}/* fin de la boucle sur kx */
}/* fin de la boucle sur comp */

for(comp=0;comp<=nfin;comp++)
{
for(kx=0;kx<=kfin;kx++)
{
Sb[kfin-kx][nfin+comp][0]=Sb[kfin+kx][nfin+comp][0];
Sb[kfin-kx][nfin+comp][1]=Sb[kfin+kx][nfin+comp][1];
Sb[kfin+kx][nfin-comp][0]=Sb[kfin+kx][nfin+comp][0];
Sb[kfin+kx][nfin-comp][1]=-Sb[kfin+kx][nfin+comp][1];
Sb[kfin-kx][nfin-comp][0]=Sb[kfin+kx][nfin+comp][0];
Sb[kfin-kx][nfin-comp][1]=-Sb[kfin+kx][nfin+comp][1];
}/* fin de la boucle sur kx */
}/* fin de la boucle sur w  */
}


void cuisine()
{
for(kx=0;kx<kpoints;kx++)
{
for(comp=0;comp<npoints-1;comp++)
{
tamp=1.0-a;
Gfder[kx][comp][0]=tamp*Gfder[kx][comp][0]+a*Gf[kx][comp][0];
Gfder[kx][comp][1]=tamp*Gfder[kx][comp][1]+a*Gf[kx][comp][1];
}/*fin de la boucle sur comp */
for(comp=0;comp<npoints;comp++)
{
Gbder[kx][comp][0]=tamp*Gbder[kx][comp][0]+a*Gb[kx][comp][0];
Gbder[kx][comp][1]=tamp*Gbder[kx][comp][1]+a*Gb[kx][comp][1];
}/*fin de la boucle sur comp */
}/*fin de la boucle sur kx   */
}

void correcSELF()
{
for(comp=0;comp<=nfin;comp++)
{
for(kx=0;kx<=kfin;kx++)
{
tamp=Sb0A[kfin+kx][nfin+comp][0]-Sb0N[kfin+kx][nfin+comp][0];
Sb[kfin+kx][nfin+comp][0]=Sb[kfin+kx][nfin+comp][0]+tamp;
tamp=Sb0A[kfin+kx][nfin+comp][1]-Sb0N[kfin+kx][nfin+comp][1];
Sb[kfin+kx][nfin+comp][1]=Sb[kfin+kx][nfin+comp][1]+tamp;
}/* fin de la boucle sur comp */
}/* fin de la boucle sur kx */

for(comp=0;comp<nfin;comp++)
{
for(kx=0;kx<=kfin;kx++)
{
tamp=Sf0A[kfin+kx][nfin+comp][0]-Sf0N[kfin+kx][nfin+comp][0];
Sf[kfin+kx][nfin+comp][0]=Sf[kfin+kx][nfin+comp][0]+tamp;
tamp=Sf0A[kfin+kx][nfin+comp][1]-Sf0N[kfin+kx][nfin+comp][1];
Sf[kfin+kx][nfin+comp][1]=Sf[kfin+kx][nfin+comp][1]+tamp;
}/*fin de la boucle sur kx */
}/*fin de la boucle sur comp */
}


/***************************************************************************/
/* calcul des nombres d'occupation                                         */
/* pour les fermions somme G(0) donne 0.5 tanh()                           */
/* pour les bosons la somme B(0) donne 0.5 coth()                          */
/***************************************************************************/
void occupation()
{
nfer=0.0;
nbos=0.0;
nferI=0.0;
nbosI=0.0;
for(kx=0;kx<=kfin;kx++)
{
poid=2.0;
if(kx==0){poid=poid/2.0;}
somf=0.0;
somb=0.0;
ek=2.0-2.0*cos(2.0*pi*kx/kpoints);
ek=ek/4.0;

for(comp=-nfin;comp<nfin;comp++)
{
somf=somf+Gf[kfin+kx][nfin+comp][0];
nferI=nferI+poid*Gf[kfin+kx][nfin+comp][1];
}/*fin de la boucle sur comp nombre paire*/

for(comp=-nfin;comp<=nfin;comp++)
{
somb=somb+Gb[kfin+kx][nfin+comp][0];
nbosI=nbosI+poid*Gb[kfin+kx][nfin+comp][1];
}/*fin de la boucle sur comp nombre impaire*/

nfer=nfer+poid*(0.5-somf);
nbos=nbos+poid*(-0.5+somb);
Nk[kx]=0.5-somf;
Nq[kx]=-0.5+somb;
}/*fin de la boucle sur kx*/
nfer=nfer/kpoints;
nbos=nbos/kpoints;
nferI=nferI/kpoints;
nbosI=nbosI/kpoints;
}


void corrections()
{
for(kx=0;kx<=kfin;kx++)
{
somf=0.0;
somb=0.0;
ek=0.5-0.5*cos(2.0*pi*kx/kpoints);
 
for(comp=-nfin;comp<nfin;comp++)
{
tamp1=ek-mu;
tamp2=pi*T*(2.0*comp+1.0);
denom=tamp1*tamp1+tamp2*tamp2;
rk=T*tamp1/denom;
ik=-T*tamp2/denom;
somf=somf+rk;
}/*fin de la boucle sur comp nombre paire*/
 
for(comp=-nfin;comp<=nfin;comp++)
{
tamp1=M-2.0*mu;
tamp2=pi*T*2.0*comp;
denom=tamp1*tamp1+tamp2*tamp2;
rk=T*tamp1/denom;
ik=-T*tamp2/denom;
somb=somb+rk;
}/*fin de la boucle sur comp nombre impaire*/
 
Nkc[kx]=Nk[kx]-(0.5-somf)+Nf(ek-mu);
Nqc[kx]=Nq[kx]-(-0.5+somb)+Nb(M-2.0*mu);
}/*fin de la boucle sur kx*/

nfer=0.0;
nbos=0.0;
for(kx=0;kx<=kfin;kx++)
{
poid=2.0;
if(kx==0){poid=poid/2.0;}
nfer=nfer+poid*Nkc[kx]/kpoints;
nbos=nbos+poid*Nqc[kx]/kpoints;
}/*fin de la boucle sur kx */
/* nbos=nbos-Nqc[0]/kpoints; */
}

void correlation()
{
tamp=0.0;
for(kx=0;kx<=kfin;kx++)
{
poid=2.0;
if(kx==0){poid=poid/2.0;}
tamp=tamp+poid*cos(2.0*pi*kx/kpoints)*Nqc[kx];
}/*fin de la boucle sur kx*/
correl=tamp/kpoints;
}
 
void potentJ0()
{
J0=0.0;
for(kx=-kfin;kx<=kfin;kx++)
{
ek=0.5-0.5*cos(2.0*pi*kx/kpoints)-mu;
tamp1=1.0+exp(-ek/T);
ek=M-2.0*mu;
tamp2=1.0-exp(-ek/T);
J0=J0+T*log(tamp2)-2.0*T*log(tamp1);
}/* fin de la boucle sur kx */
J0=J0/kpoints;
}

void potentJ()
{
J=0.0;
for(comp=-nfin;comp<=nfin;comp++)
{
for(kx=-kfin;kx<=kfin;kx++)
{
tamp1=Sb[kfin+kx][nfin+comp][0];
tamp2=Sb[kfin+kx][nfin+comp][1];
tamp=tamp1*tamp1+tamp2*tamp2;
tamp=tamp+(M-2.0*mu)*Sb[kfin+kx][nfin+comp][0];
tamp=tamp+2.0*pi*comp*T*Sb[kfin+kx][nfin+comp][1];
tamp1=M-2.0*mu+Sb[kfin+kx][nfin+comp][0];
tamp1=tamp1*tamp1;
tamp2=2.0*pi*T*comp+Sb[kfin+kx][nfin+comp][1];
tamp2=tamp2*tamp2;
J=J+T*tamp/(tamp1+tamp2);
}/* fin de la boucle sur kx */
}/* fin de la boucle sur comp */
J=J/kpoints;
}


void DEtats() 
{
for(comp=-nfin;comp<nfin;comp++)
{ 
Af[nfin+comp][0]=0.0;
Af[nfin+comp][1]=0.0;
wf[nfin+comp]=pi*T*(2.0*comp+1.0);
for(kx=0;kx<=kfin;kx++)
{
poid=2.0;
if(kx==0){poid=poid/2.0;}
for(qx=-kint;qx<=kint;qx++)
{
tamp=kx*1.0+qx/(2.0*kint+1.0);
ek=0.5-0.5*cos(2.0*pi*tamp/kpoints);
tamp1=ek-mu+Sf[kfin+kx][nfin+comp][0];
tamp2=pi*T*(2.0*comp+1.0)+Sf[kfin+kx][nfin+comp][1];
denom=tamp1*tamp1+tamp2*tamp2;
Af[nfin+comp][0]=Af[nfin+comp][0]+poid*tamp1/denom;
Af[nfin+comp][1]=Af[nfin+comp][1]-poid*tamp2/denom;
}/* fin de la boucle sur qx */
}/* fin de la boucle sur kx */
Af[nfin+comp][0]=Af[nfin+comp][0]/kpoints/(2.0*kint+1.0)/(2.0*pi);
Af[nfin+comp][1]=Af[nfin+comp][1]/kpoints/(2.0*kint+1.0)/(2.0*pi);
}/* fin de la boucle sur comp */
 
for(comp=-nfin;comp<=nfin;comp++)
{ 
Ab[nfin+comp][0]=0.0;
Ab[nfin+comp][1]=0.0;
wb[nfin+comp]=pi*T*2.0*comp;
for(kx=0;kx<=kfin;kx++)
{
poid=2.0;
if(kx==0){poid=poid/2.0;}
for(qx=-kint;qx<=kint;qx++)
{
tamp=kx*1.0+qx/(2.0*kint+1.0);
tamp1=M-2.0*mu+Sb[kfin+kx][nfin+comp][0];
tamp2=pi*T*2.0*comp+Sb[kfin+kx][nfin+comp][1];
denom=tamp1*tamp1+tamp2*tamp2;
Ab[nfin+comp][0]=Ab[nfin+comp][0]+poid*tamp1/denom;
Ab[nfin+comp][1]=Ab[nfin+comp][1]-poid*tamp2/denom;
}/* fin de la boucle sur qx */
}/* fin de la boucle sur kx */
Ab[nfin+comp][0]=Ab[nfin+comp][0]/kpoints/(2.0*kint+1.0)/(2.0*pi);
Ab[nfin+comp][1]=Ab[nfin+comp][1]/kpoints/(2.0*kint+1.0)/(2.0*pi);
}/* fin de la boucle sur comp */
}


/****************************************************************************/
/* on calcul la fonction de Green Pi(mu)                                    */
/* la fonction spectale est Lambda(w)                                       */
/* la conductivite est sigma(w) = - Lambda(w) / w                           */
/****************************************************************************/

void conduct()
{
for(comp=-nfin;comp<=nfin;comp++)
{
somr=0.0;
somi=0.0;
for(kx=0;kx<=kfin;kx++)
{
ek=sin(2.0*pi*kx/kpoints)*sin(2.0*pi*kx/kpoints);
ek=ek/4.0;
poid=2.0;
if(kx==0){poid=poid/2.0;}
 
min=-comp-nfin;
max=-comp+nfin-1;
if(min<-nfin){min=-nfin;}
if(max>=nfin){max=nfin-1;}
 
for(ind=min;ind<=max;ind++)
{
rkq=Gf[kfin+kx][nfin+comp+ind][0];
ikq=Gf[kfin+kx][nfin+comp+ind][1];

rk=Gf[kfin+kx][nfin+ind][0];
ik=Gf[kfin+kx][nfin+ind][1];
 
somr=somr+poid*ek*(rk*rkq-ik*ikq);
somi=somi+poid*ek*(rk*ikq+ik*rkq);
}/* fin de la boucle sur ind */
}/* fin de la boucle sur kx  */
Cond[nfin+comp][0]=-somr/T/kpoints;
Cond[nfin+comp][1]=-somi/T/kpoints;
}/*find de la boucle sur comp */
 
/* on fait idem avec Gf0  */
 
for(comp=-nfin;comp<=nfin;comp++)
{
somr=0.0;
somi=0.0;
for(kx=0;kx<=kfin;kx++)
{
ek=sin(2.0*pi*kx/kpoints)*sin(2.0*pi*kx/kpoints);
ek=ek/4.0;
poid=2.0;
if(kx==0){poid=poid/2.0;}
 
min=-comp-nfin;
max=-comp+nfin-1;
if(min<-nfin){min=-nfin;}
if(max>=nfin){max=nfin-1;}
 
for(ind=min;ind<=max;ind++)
{
rkq=Gf0[kfin+kx][nfin+comp+ind][0];
ikq=Gf0[kfin+kx][nfin+comp+ind][1];
 
rk=Gf0[kfin+kx][nfin+ind][0];
ik=Gf0[kfin+kx][nfin+ind][1];
 
somr=somr+poid*ek*(rk*rkq-ik*ikq);
somi=somi+poid*ek*(rk*ikq+ik*rkq);
}/* fin de la boucle sur ind */
}/* fin de la boucle sur kx  */
Cond0[nfin+comp][0]=-somr/T/kpoints;
Cond0[nfin+comp][1]=-somi/T/kpoints;
}/*find de la boucle sur comp */
 
/* on retire cette contrib car la somme analy est nulle */
/*sauf pour mu=0 qui est wplas                          */
 
for(comp=-nfin;comp<=nfin;comp++)
{
Condc[nfin+comp][0]=Cond[nfin+comp][0]-Cond0[nfin+comp][0];
Condc[nfin+comp][1]=Cond[nfin+comp][1]-Cond0[nfin+comp][1];
}
Condc[nfin][0]=Condc[nfin][0]+wplas; 
}
 
void plasmon()
{
wpla=0.0;
wpla0=0.0;
wplas=0.0;
for(kx=0;kx<=kfin;kx++)
{
poid=2.0;
if(kx==0){poid=0.5*poid;}
ek=0.5*cos(2.0*pi*kx/kpoints);
wpla=wpla+poid*ek*Nkc[kx];
wpla0=wpla0+poid*ek*Nf(0.5-ek-mu);
tamp1=0.25*sin(2.0*pi*kx/kpoints)*sin(2.0*pi*kx/kpoints);
tamp2=0.5-ek-mu;
tamp2=cosh(0.5*tamp2/T);
wplas=wplas+poid*0.25*tamp1/(tamp2*tamp2*T);
}/* fin de la boucle sur kx */
wpla=wpla/kpoints;
wpla0=wpla0/kpoints;
wplas=wplas/kpoints;
}




/****************************************************************************/
/* SAUVEGARDE DES FICHIERS                                                  */
/* res indique les valeurs mumin et mumax de la dichotomie                  */
/****************************************************************************/ 


void sauvNkc()
{
fp=fopen("Nkc","w");
for(kx=0;kx<=kfin;kx++)
{
fprintf(fp,"%18.18f %18.18f\n",2.0*pi*kx/kpoints,Nkc[kx]);
}
fclose(fp);
}

void sauvNqc()
{ 
fp=fopen("Nqc","w");
for(kx=0;kx<=kfin;kx++) 
{ 
fprintf(fp,"%18.18f %18.18f\n",2.0*pi*kx/kpoints,Nqc[kx]); 
} 
fclose(fp); 
} 

void sauvwq()
{
fp=fopen("wq","w");
for(kx=0;kx<=kfin;kx++)
{
tamp=Nqc[kx];
if(tamp>0.0)
{
tamp=(1.0+tamp)/tamp;
tamp=T*log(tamp);
tamp2=2.0*pi*kx/kpoints;
fprintf(fp,"%18.18f %18.18f\n",tamp2,tamp);
}
}/*fin de la boucle sur kx */
fclose(fp);

fp=fopen("wqq","w");
tamp1=Nqc[0];
tamp1=(1.0+tamp1)/tamp1;
tamp1=T*log(tamp1);
for(kx=1;kx<=kfin;kx++)
{
tamp=Nqc[kx];
if(tamp>0.0)
{
tamp=(1.0+tamp)/tamp;
tamp=T*log(tamp)-tamp1;
tamp2=2.0*pi*kx/kpoints;
fprintf(fp,"%lf %lf\n",tamp2,tamp/tamp2);
}
}
fclose(fp);

fp=fopen("wqqq","w");
tamp1=Nqc[0];
tamp1=(1.0+tamp1)/tamp1;
tamp1=T*log(tamp1);
for(kx=1;kx<=kfin;kx++)
{
tamp=Nqc[kx];
if(tamp>0.0)
{
tamp=(1.0+tamp)/tamp;
tamp=T*log(tamp)-tamp1;
tamp2=2.0*pi*kx/kpoints;
fprintf(fp,"%lf %lf\n",tamp2,tamp/tamp2/tamp2);
}
}/*fin de la boucle sur kx */
fclose(fp);
}


void sauvCond()
{
fp=fopen("cond","w");
for(comp=0;comp<=nfin;comp++)
{
tamp=2.0*pi*T*comp;
tamp1=Cond[nfin+comp][0];
tamp2=Cond[nfin+comp][1];
fprintf(fp,"%18.18f %18.18f %18.18f \n",tamp,tamp1,tamp2);
}
fclose(fp);
}



void sauvCondc()
{
fp=fopen("condc","w");
for(comp=0;comp<=nfin;comp++)
{
tamp=2.0*pi*T*comp;
tamp1=Condc[nfin+comp][0];
tamp2=Condc[nfin+comp][1];
fprintf(fp,"%18.18f %18.18f %18.18f \n",tamp,tamp1,tamp2);
}
fclose(fp);
}
 

void sauvAf()
{
fp=fopen("Af","w");
for(comp=0;comp<nfin;comp++)
{
tamp1=Af[nfin+comp][0];
tamp2=Af[nfin+comp][1];
tamp=wf[nfin+comp];
fprintf(fp," %18.18f %18.18f %18.18f \n",tamp,tamp1,tamp2);
}
fclose(fp);
}



void sauvAb()
{
fp=fopen("Ab","w");
for(comp=0;comp<=nfin;comp++)
{
tamp=wb[nfin+comp];
tamp1=Ab[nfin+comp][0];
tamp2=Ab[nfin+comp][1];
fprintf(fp," %18.18f %18.18f %18.18f \n",tamp,tamp1,tamp2);
}
fclose(fp);
}

void sauvAb2()
{
fp=fopen("Ab2","w");
for(comp=-nfin;comp<=nfin;comp++)
{
tamp=wb[nfin+comp];
tamp1=Ab[nfin+comp][0];
tamp2=Ab[nfin+comp][1];
fprintf(fp," %18.18f %18.18f %18.18f \n",tamp,tamp1,tamp2);
}
fclose(fp);
}

void sauvDf()
{
fp=fopen("Df","w");
fprintf(fp,"%d \n",nfin);
for(comp=0;comp<nfin;comp++)
{
tamp=pi*T*(2.0*comp+1.0);
tamp1=-Af[nfin+comp][0];
tamp2=Af[nfin+comp][1];
fprintf(fp,"( 0.0d00, %18.18f ) ",tamp);
fprintf(fp,"( %18.18f , %18.18f ) \n",tamp1,tamp2);
}/* fin de la boucle sur comp */
fclose(fp);
}

void sauvDb()
{
fp=fopen("Db","w");
fprintf(fp,"%d \n",nfin+1);
for(comp=0;comp<=nfin;comp++)
{
tamp=pi*T*2.0*comp;
tamp1=-Ab[nfin+comp][0];
tamp2=Ab[nfin+comp][1];
fprintf(fp,"( 0.0d00, %18.18f ) ",tamp);
fprintf(fp,"( %18.18f , %18.18f ) \n",tamp1,tamp2);
}/* fin de la boucle sur comp */
fclose(fp);
}

void sauvrb()
{
fp=fopen("rb","w");
for(comp=-nfin;comp<=nfin;comp++)
{
fprintf(fp,"%lf %lf \n",2.0*pi*T*comp,Sb[kfin][nfin+comp][0]);
}
fclose(fp);
}

void sauvib()
{
fp=fopen("ib","w");
for(comp=-nfin;comp<=nfin;comp++)
{
fprintf(fp,"%lf %lf \n",2.0*pi*T*comp,Sb[kfin][nfin+comp][1]);
}
fclose(fp);
}

void sauvrf()
{
fp=fopen("rf","w");
for(comp=-nfin;comp<nfin;comp++)
{
fprintf(fp,"%lf %lf \n",pi*T*(2.0*comp+1.0),Sf[kfin][nfin+comp][0]);
}
fclose(fp);
}

void sauvif()
{
fp=fopen("if","w");
for(comp=-nfin;comp<nfin;comp++)
{
fprintf(fp,"%lf %lf \n",pi*T*(2.0*comp+1.0),Sf[kfin][nfin+comp][1]);
}
fclose(fp);
}

void sauvconv()
{
fp=fopen("conv","w");
for(comp=1;comp<=iter;comp++)
{
fprintf(fp,"%d %18.18f \n",comp,convMax[comp]);
}
fclose(fp);
}

void  resultat()
{fp=fopen("res1d","w");
fprintf(fp,"programme flop.c \n");
fprintf(fp,"T= %lf mu= %lf c= %lf iter= %d\n",T,mu,c,iter);
fprintf(fp,"niveau de boson= %lf \n",M);
fprintf(fp,"erreur= %lf \n",err);
fprintf(fp,"facteur de convergence a = %lf \n",a);
fprintf(fp,"kint= %d \n",kint);
fprintf(fp,"np= %d kp= %d\n",npoints,kpoints);
fprintf(fp,"nf= %lf nb= %lf ntot= %lf\n",nfer,nbos,nfer+nbos);
fprintf(fp,"wpla0= %lf wplas= %lf wpla= %lf \n",wpla0,wplas,wpla);
fprintf(fp,"correlation proche voisin= %lf\n",correl);
fprintf(fp,"potentiel G canonique J0= %lf J=%lf Jtot= %lf \n",J0,J,J0+J);
fprintf(fp,"preced= %18.18f E0+Sboo = %18.18f \n",preced,Eo);
fprintf(fp,"max de l'ecart pour Gb et Gf= %18.18f\n",maxi);
fclose(fp);
}


/****************************************************************************/
/* PROGRAMME PRINCIPAL                                                      */
/****************************************************************************/

main() 
{
pi=acos(-1.0);
printf("pi= %18.18f \n",pi);
printf("calcul de Gf0N et Gb0N \n");
GF0();
GB0();
printf("calcul de Sf0N et Sb0N \n");
selfF0N();
selfB0N();
printf("calcul de Sf0A et Sb0A \n");
selfF0A();
selfB0A();

printf("initial \n");
initial();

Eo=M-2.0*mu;
iter=0;
printf("c= %lf Eor = %lf\n",c,Eo);
do
{
preced=Eo;
iter=iter+1;

GF();
GB();
maximum();
cuisine();

occupation();
corrections();
plasmon();
correlation();

selfF(); 
selfB(); 
correcSELF();
complement();

Eo=M-2.0*mu+Sb[kfin][nfin][0];
convMax[iter]=maxi;

potentJ0();
potentJ();

printf("iter= %d n= %lf Eor= %18.18f maxi= %18.18f \n",iter,nfer+nbos,Eo,maxi);
sauvrb();
sauvib();
sauvrf();
sauvif();

resultat();

if(iter>maxiter){preced=Eo;}

}
while(maxi>1.0/err);

printf("T= %lf c= %lf mu= %lf\n",T,c,mu); 
printf("nfer= %lf nbos= %lf ntot= %lf\n",nfer,nbos,nfer+nbos); 
printf("J0= %lf J= %lf\n",J0,J+J0);
printf("Eor = %lf a= %lf iter= %d\n",Eo,a,iter); 
printf("correl= %lf \n",correl);
printf("nferI= %lf nbosI= %lf\n",nferI,nbosI);


DEtats();
sauvAf();
sauvAb();
sauvDf();
sauvDb();
sauvwq();
sauvNkc();
sauvNqc();
conduct();
sauvCond();
sauvCondc();
sauvconv();

}
/**************************************************************************/
/* FIN DU PROGRAMME STRUCTURE                                             */
/**************************************************************************/



==> rpa1d.c <==
/*programme rpa1d.c*/

/*  RPA   en sommant sur les frequences de Matsubara*/

/*le temps pour une boucle est t = a npoints.kpoints^{2}      */

/*avec a = 5 - 7 10^{-6} minutes  */


#include <math.h>
#include <stdio.h>

#define maxiter 200

#define err 10000000.0

#define nfin 25
#define npoints 51

#define M 0.4  

#define T 0.05

#define mu 0.154

#define c 0.01

#define a 0.99

#define wpoints 200
#define wdebut -1.9999
#define wpas 0.02
#define residu 0.02

#define kfin 50
#define kpoints 101

/*  kpoints = 2 kfin + 1 */

int ind,comp,iter;
int kx,qx,kqx;
double Eor;
double pi;
double preced,tamp,wc,nfer,nbos;
double tamp1,tamp2,thermique,nferI,nbosI;
double somg,somr,somf,somb,ek,ekq,poid;
double Sf[kfin+1][npoints-1][2];
double nfk[kpoints],Nkc[kpoints];
double nbk[kpoints],Nqc[kpoints];
double Sb[kfin+1][npoints][2];

double rf[kfin+1][wpoints];
double gf[kfin+1][wpoints];
double rb[kfin+1][wpoints];
double gb[kfin+1][wpoints];
double w[wpoints],Af[wpoints],Ab[wpoints];

FILE   *fp;


double Nf(x)
double x;
{return 1.0/(exp(x/T)+1.0);}


double Nb(x)
double x;
{return 1.0/(exp(x/T)-1.0);}

/************************************************************************/
/* initialisation                                                       */
/* les parties reelles des self-energies sont prises nulles             */
/* les parties imaginaires valent le residu                             */
/************************************************************************/


void initial()
{
for(kx=0;kx<=kfin;kx++)
{
ek=0.5-0.5*cos(2.0*pi*kx/kpoints);
nfk[kfin+kx]=Nf(ek-mu);
nfk[kfin-kx]=Nf(ek-mu);

nbk[kfin+kx]=Nb(M-2.0*mu);
nbk[kfin-kx]=Nb(M-2.0*mu);

for(comp=0;comp<npoints;comp++)
{
w[comp]=wdebut+wpas*comp;
Sb[kx][comp][0]=0.0;
Sb[kx][comp][1]=0.0;
}/*fin de la boucle sur comp paire */

for(comp=0;comp<npoints-1;comp++)
{
Sf[kx][comp][0]=0.0;
Sf[kx][comp][1]=0.0;
} /*fin de la boucle sur comp impaire  */
}/*fin de la boucle sur kx */

for(comp=0;comp<wpoints;comp++)
{
w[comp]=wdebut+wpas*comp;
}

}


/*************************************************************************/
/* SELF - ENERGIE DES BOSONS                                             */
/* qx va de -kfin a + kfin                                               */
/* on calcul pour qx de 0 a kfin puis on complete par symetrie           */
/* les tableaux gb et gf vont de -kfin a +kfin                           */
/* gamma( qx ) = gb[kfin+qx] pour qx de -kfin a +kfin                    */
/*************************************************************************/

void selfB()
{
for(qx=0;qx<=kfin;qx++)
{
for(comp=0;comp<=nfin;comp++)
{
somg=0.0;
somr=0.0;

for(kx=-kfin;kx<=kfin;kx++)
{

ek=cos(2.0*pi*kx/kpoints);
ek=0.5-0.5*ek;

kqx=kx+qx;
if(kqx>kfin){kqx=kqx-kpoints;}
if(kqx<-kfin){kqx=kqx+kpoints;}

ekq=cos(2.0*pi*kqx/kpoints);
ekq=0.5-0.5*ekq;
 
tamp1=ek+ekq-2.0*mu;
tamp2=pi*T*2.0*comp;
tamp=tamp1*tamp1+tamp2*tamp2;
thermique=1.0-nfk[kfin+kx]-nfk[kfin+kqx];
somr=somr+thermique*tamp1/tamp;
somg=somg-thermique*tamp2/tamp;
}/*fin de la boucle sur kx */
Sb[qx][nfin+comp][1]=-somg*c/kpoints;
Sb[qx][nfin+comp][0]=-somr*c/kpoints;
}/*fin de la boucle sur w */
/* sauvgb(); */
/* sauvrb(); */
}/* fin de la boucle sur qx */
}


/****************************************************************************/
/* SELF - ENERGIE DES FERMIONS                                              */
/* kx va de -kfin a +kfin                                                   */
/* on calcul Gamma(kx,w) pour kx de 0 a + kfin                              */
/* puis on complete par symetrie                                            */
/****************************************************************************/

void selfF()
{ 
for(kx=0;kx<=kfin;kx++)
{
for(comp=0;comp<nfin;comp++)
{ 
somg=0.0;
somr=0.0;

for(qx=-kfin;qx<=kfin;qx++)
{
kqx=qx-kx;
if(kqx>kfin){kqx=kqx-kpoints;}
if(kqx<-kfin){kqx=kqx+kpoints;}

ekq=cos(2.0*pi*kqx/kpoints);
ekq=0.5-0.5*ekq;
 

tamp1=M-2.0*mu-ekq+mu;
tamp2=pi*T*(2.0*comp+1.0);
tamp=tamp1*tamp1+tamp2*tamp2;
thermique=nfk[kfin+kqx]+nbk[kfin+qx];
somg=somg-thermique*tamp2/tamp;
somr=somr+thermique*tamp1/tamp;
}/*fin de la somme sur qx*/
Sf[kx][nfin+comp][1]=-c*somg/kpoints;
Sf[kx][nfin+comp][0]=-c*somr/kpoints;
}/*fin de la boucle sur w  */
/* sauvgf(); */
/* sauvrf(); */
}/*fin de la boucle sur kx */
}

void symetrie()
{
for(comp=0;comp<nfin;comp++)
{
for(kx=0;kx<=kfin;kx++)
{
Sf[kx][nfin-comp-1][0]=Sf[kx][nfin+comp][0];
Sf[kx][nfin-comp-1][1]=-Sf[kx][nfin+comp][1];
}/* fin de la boucle sur kx */
}/* fin de la boucle sur comp */

for(comp=0;comp<=nfin;comp++)
{
for(kx=0;kx<=kfin;kx++)
{
Sb[kx][nfin-comp][0]=Sb[kx][nfin+comp][0];
Sb[kx][nfin-comp][1]=-Sb[kx][nfin+comp][1];
}/* fin de la boucle sur kx */
}/* fin de la boucle sur w  */
}
 



void cuisine()
{
tamp=1.0-a;
for(kx=0;kx<=kfin;kx++)
{
nfk[kfin+kx]=tamp*nfk[kfin+kx]+a*Nkc[kfin+kx];
nbk[kfin+kx]=tamp*nbk[kfin+kx]+a*Nqc[kfin+kx];
}
}


/***************************************************************************/
/* complement par symetrie                                                 */
/***************************************************************************/

void complement()
{
for(kx=0;kx<=kfin;kx++)
{
nfk[kfin-kx]=nfk[kfin+kx];
nbk[kfin-kx]=nbk[kfin+kx];
}/* fin de la boucle sur kx */
}

/**************************************************************************/
/* calcul des nombres d'occupation                                        */
/**************************************************************************/
void occupation()
{
for(kx=0;kx<=kfin;kx++)
{
nferI=0.0;
nbosI=0.0;
somf=0.0;
somb=0.0;

ek=cos(2.0*pi*kx/kpoints);
ek=0.5-0.5*ek;

for(comp=-nfin;comp<nfin;comp++)
{
tamp1=ek-mu+Sf[kx][nfin+comp][0];
tamp2=pi*T*(2.0*comp+1.0)+Sf[kx][nfin+comp][1];
tamp=tamp1*tamp1+tamp2*tamp2;
somf=somf+T*tamp1/tamp;
nferI=nferI-T*tamp2/tamp;
}/* fin de la boucle sur comp paire */

for(comp=-nfin;comp<=nfin;comp++)
{
tamp1=M-2.0*mu+Sb[kx][nfin+comp][0];
tamp2=pi*T*2.0*comp+Sb[kx][nfin+comp][1];
tamp=tamp1*tamp1+tamp2*tamp2;
somb=somb+T*tamp1/tamp;
nbosI=nbosI-T*tamp2/tamp;
}/* fin de la boucle sur comp */

Nkc[kfin+kx]=0.5-somf;
Nqc[kfin+kx]=-0.5+somb;

}/* fin de la boucle  sur kx */
}

void correction()
{
for(kx=0;kx<=kfin;kx++)
{
somf=0.0;
somb=0.0;
 
ek=cos(2.0*pi*kx/kpoints);
ek=0.5-0.5*ek;
 
for(comp=-nfin;comp<nfin;comp++)
{
tamp1=ek-mu;
tamp2=pi*T*(2.0*comp+1.0);
tamp=tamp1*tamp1+tamp2*tamp2;
somf=somf+T*tamp1/tamp;
nferI=nferI-T*tamp2/tamp;
}/* fin de la boucle sur comp paire */
 
for(comp=-nfin;comp<=nfin;comp++)
{
tamp1=M-2.0*mu;
tamp2=pi*T*2.0*comp;
tamp=tamp1*tamp1+tamp2*tamp2;
somb=somb+T*tamp1/tamp;
nbosI=nbosI-T*tamp2/tamp;
}/* fin de la boucle sur comp */
 
Nkc[kfin+kx]=Nkc[kfin+kx]-(0.5-somf)+Nf(ek-mu);
Nqc[kfin+kx]=Nqc[kfin+kx]-(-0.5+somb)+Nb(M-2.0*mu);
 
}/* fin de la boucle  sur kx */

nfer=0.0;
nbos=0.0;
for(kx=0;kx<=kfin;kx++)
{
poid=2.0;
if(kx==0){poid=poid/2.0;}
nfer=nfer+poid*nfk[kfin+kx]/kpoints;
nbos=nbos+poid*nbk[kfin+kx]/kpoints;
}/*fin de la boucle sur kx */

}


/***************************************************************************/
/* calcul des densites spectales                                           */
/***************************************************************************/

void spectre()
{
/* calcul de la self energie des bosons en w */
 
printf("self energie des bosons\n");
 
for(qx=0;qx<=kfin;qx++)
{
 
for(comp=0;comp<wpoints;comp++)
{
wc=w[comp];
somg=0.0;
somr=0.0;
 
for(kx=-kfin;kx<=kfin;kx++)
{

ek=cos(2.0*pi*kx/kpoints);
ek=0.5-0.5*ek;

kqx=kx+qx;
if(kqx>kfin){kqx=kqx-kpoints;}
if(kqx<-kfin){kqx=kqx+kpoints;}

ekq=cos(2.0*pi*kqx/kpoints);
ekq=0.5-0.5*ekq;
 
tamp=(wc-ek-ekq+2.0*mu)*(wc-ek-ekq+2.0*mu)+0.25*residu*residu;
thermique=1.0-nfk[kfin+kx]-nfk[kfin+kqx];
somr=somr+thermique*(wc-ek-ekq+2.0*mu)/tamp;
somg=somg+thermique*residu/tamp;
}/*fin de la boucle sur kx */
gb[qx][comp]=somg*c/kpoints;
rb[qx][comp]=somr*c/kpoints;
}/*fin de la boucle sur w */
}/* fin de la boucle sur qx */
 
 
/* calcul de la self energies des fermions en w */
 
printf("self energie des fermions \n");
 
 
for(kx=0;kx<=kfin;kx++)
{
 
for(comp=0;comp<wpoints;comp++)
{
wc=w[comp];
 
somg=0.0;
somr=0.0;
 
for(qx=-kfin;qx<=kfin;qx++)
{
 
kqx=qx-kx;
if(kqx>kfin){kqx=kqx-kpoints;}
if(kqx<-kfin){kqx=kqx+kpoints;}

ekq=cos(2.0*pi*kqx/kpoints);
ekq=0.5-0.5*ekq;
 
tamp=(wc-M+2.0*mu+ekq-mu)*(wc-M+2.0*mu+ekq-mu)+0.25*residu*residu;
 
thermique=nfk[kfin+kqx]+nbk[kfin+qx];
somg=somg+thermique*residu/tamp;
somr=somr+thermique*(wc-M+2.0*mu+ekq-mu)/tamp;
}/*fin de la somme sur qx*/
gf[kx][comp]=c*somg/kpoints;
rf[kx][comp]=c*somr/kpoints;
}/*fin de la boucle sur w  */
}/*fin de la boucle sur kx */
 
/* calcul des densites spectrales Af et Ab */
 
printf("densite spectrales\n");
 
for(comp=0;comp<wpoints;comp++)
{
wc=w[comp];
somf=0.0;
somb=0.0;
for(kx=0;kx<=kfin;kx++)
{
poid=2.0;
if(kx==0){poid=poid/2.0;}

ek=cos(2.0*pi*kx/kpoints);
ek=0.5-0.5*ek;

tamp1=wc-ek+mu-rf[kx][comp];
tamp2=gf[kx][comp]+residu;
tamp=tamp1*tamp1+0.25*tamp2*tamp2;
somf=somf+poid*tamp2/tamp;
 
tamp1=wc-M+2.0*mu-rb[kx][comp];
tamp2=gb[kx][comp]+residu;
tamp=tamp1*tamp1+0.25*tamp2*tamp2;
somb=somb+poid*tamp2/tamp;
}/* fin de la boucle sur kx */
Af[comp]=somf/(2.0*pi*kpoints);
Ab[comp]=somb/(2.0*pi*kpoints);
}/* fin de la boucle sur comp */

}


/****************************************************************************/
/* SAUVEGARDE DES FICHIERS                                                  */
/* res indique les valeurs mumin et mumax de la dichotomie                  */
/* Af  densite d'etat des fermions                                          */
/* Ab  densite d'etat des bosons                                            */
/****************************************************************************/ 

void sauvAf()
{fp=fopen("Df","w");
for(ind=0;ind<wpoints;ind++)
 {fprintf(fp,"%lf %lf \n",w[ind],Af[ind]);
 }
fclose(fp);
}


void sauvAb()
{
fp=fopen("Db","w");
for(ind=0;ind<wpoints;ind++)
{
fprintf(fp,"%lf %lf\n",w[ind],Ab[ind]);
}
fclose(fp);
}


void sauvNk()
{
fp=fopen("Nk1d","w");
for(kx=-kfin;kx<=kfin;kx++)
{
fprintf(fp,"%lf %lf\n",2.0*pi*kx/kpoints,nfk[kfin+kx]);
}
fclose(fp);
}

void sauvNq()
{
fp=fopen("Nq1d","w");
for(kx=-kfin;kx<=kfin;kx++)
{
fprintf(fp,"%lf %lf\n",2.0*pi*kx/kpoints,nbk[kfin+kx]);
}
fclose(fp);
}


void  resultat()
{fp=fopen("res1d","w");
fprintf(fp,"rpa1d sans correction a la self \n");
fprintf(fp,"erreur= %lf \n",err);
fprintf(fp,"fac de conv  a= %lf \n",a);
fprintf(fp,"T= %lf mu= %lf c= %lf \n",T,mu,c);
fprintf(fp,"nf= %lf nb= %lf ntot= %lf\n",nfer,nbos,nfer+nbos);
fprintf(fp,"iter= %d preced= %18.18f Eor= %18.18f\n",iter,preced,Eor);
fclose(fp);
}

/****************************************************************************/
/* PROGRAMME PRINCIPAL                                                      */
/****************************************************************************/

main() 
{
pi=acos(-1.0);


printf("initial \n");
initial();

iter=0;
/***************************************************************************/
/* procedure self-consistante                                              */
/***************************************************************************/

Eor=M-2.0*mu;
printf("T= %lf mu= %lf c= %lf Eor= %lf \n",T,mu,c,Eor);
do
{
preced=Eor;
iter=iter+1;

occupation();
correction();
cuisine();
complement();
sauvNk();
sauvNq();

resultat();

selfF();
selfB();
symetrie();

Eor=M-2.0*mu+Sb[0][nfin][0];

if(iter>maxiter){preced=Eor;}

}
while(fabs(Eor-preced)>Eor/err);

printf("nfer= %lf nbos= %lf ntot= %lf\n",nfer,nbos,nfer+nbos);
printf("nferI= %lf nbosI= %lf\n",nferI,nbosI);
printf("iter= %d Eor= %18.18f\n",iter-1,Eor);
printf(" \n");


spectre();
sauvAf();
sauvAb();

} 
/**************************************************************************/ 
/* FIN DU PROGRAMME STRUCTURE                                             */ 
/**************************************************************************/


==> rpa2d.c <==
/*programme Matsu2d.c*/

/*  RPA   en sommant sur les frequences de Matsubara*/
/*calcul de T=T(mu,n) pour les equations couplees G et B*/
/*on resoud les equations couplees pour G et B avec une self energie*/
/*la self energie est  renormalisee avec G des fermions*/
/*on prend la limite d'une masse infinie pour les bosons */
/* on prend un reseau cubique d=1*/
/* on reduit la pente de la dichotomie */
/*le temps pour une boucle est t = a npoints^{3}kpoints^{2}      */
/*avec a = 5 - 7 10^{-6} minutes  */


/*unite naturelle=largeur de la bande de fermions*/
/*T=temperature*/
/*M=delta :energie du niveau de boson*/
/*c=couplage =V au carre */
/*err=erreur par rapport a la valeur de n donnee*/

#include <math.h>
#include <stdio.h>


#define err 10000.0

#define nfin 5
#define npoints 11

#define M 0.4  

#define T 0.01

#define mu 0.1935

#define cdebut 0.0
#define cfin 1.0
#define cpoints 100


#define wpoints 100
#define wdebut -1.9999
#define wpas 0.04
#define residu 0.04

#define kfin 5
#define kpoints 11

/*  kpoints = 2 kfin + 1 */

int ind,comp,ccomp,iter;
int kx,qx,kqx,ky,qy,kqy;
double pi;
double Eo;
double c,preced,cpas,tamp,wc,nfer,nbos;
double tamp1,tamp2,thermique,nferI,nbosI;
double somg,somr,somf,somb,ek,ekq,poid;
double Sf[kfin+1][kfin+1][npoints-1][2];
double nfk[kpoints][kpoints];
double nbk[kpoints][kpoints];
double nfk0[kpoints][kpoints];
double nbk0[kpoints][kpoints];
double Sb[kfin+1][kfin+1][npoints][2];
double n[cpoints],nb[cpoints],nf[cpoints];

double rf[kfin+1][kfin+1][wpoints];
double gf[kfin+1][kfin+1][wpoints];
double rb[kfin+1][kfin+1][wpoints];
double gb[kfin+1][kfin+1][wpoints];
double w[wpoints],Af[wpoints],Ab[wpoints];

FILE   *fp;


double Nf(x)
double x;
{return 1.0/(exp(x/T)+1.0);}


double Nb(x)
double x;
{return 1.0/(exp(x/T)-1.0);}

/************************************************************************/
/* initialisation                                                       */
/* les parties reelles des self-energies sont prises nulles             */
/* les parties imaginaires valent le residu                             */
/************************************************************************/


void initial()
{
for(kx=0;kx<=kfin;kx++)
{
for(ky=0;ky<=kfin;ky++)
{
for(comp=0;comp<npoints;comp++)
{
Sb[kx][ky][comp][0]=0.0;
Sb[kx][ky][comp][1]=0.0;
}/*fin de la boucle sur comp paire */
for(comp=0;comp<npoints-1;comp++)
{
Sf[kx][ky][comp][0]=0.0;
Sf[kx][ky][comp][1]=0.0;
} /*fin de la boucle sur comp impaire  */
}/*fin de la boucle sur ky */
} /*fin de la boucle sur kx */

for(comp=0;comp<wpoints;comp++)
{
w[comp]=wdebut+wpas*comp;
}

}

/************************************************************************/
/* sauvegarde des self enegie                                           */
/************************************************************************/

void sauvgf()
{
fp=fopen("gf","w");
for(ind=0;ind<npoints-1;ind++)
{
fprintf(fp,"%lf %lf\n",w[ind],Sf[kx][ky][ind][1]);
}
fclose(fp);
}

void sauvrf()
{
fp=fopen("rf","w");
for(ind=0;ind<npoints-1;ind++)
{
fprintf(fp,"%lf %lf\n",w[ind],Sf[kx][ky][ind][0]);
}
fclose(fp);
}

void sauvgb()
{
fp=fopen("gb","w");
for(ind=0;ind<npoints;ind++)
{
fprintf(fp,"%lf %lf\n",w[ind],Sb[qx][qy][ind][1]);
}
fclose(fp);
}

void sauvrb()
{
fp=fopen("rb","w");
for(ind=0;ind<npoints;ind++)
{
fprintf(fp,"%lf %lf\n",w[ind],Sb[qx][qy][ind][0]);
}
fclose(fp);
}





/*************************************************************************/
/* SELF - ENERGIE DES BOSONS                                             */
/* qx va de -kfin a + kfin                                               */
/* on calcul pour qx de 0 a kfin puis on complete par symetrie           */
/* les tableaux gb et gf vont de -kfin a +kfin                           */
/* gamma( qx ) = gb[kfin+qx] pour qx de -kfin a +kfin                    */
/*************************************************************************/

void selfB()
{
for(qx=0;qx<=kfin;qx++)
{
for(qy=0;qy<=qx;qy++)
{
for(comp=-nfin;comp<=nfin;comp++)
{
somg=0.0;
somr=0.0;

for(kx=-kfin;kx<=kfin;kx++)
{
for(ky=-kfin;ky<=kfin;ky++)
{

ek=cos(2.0*pi*kx/kpoints)+cos(2.0*pi*ky/kpoints);
ek=0.5-ek/4.0;;

kqx=kx+qx;
if(kqx>kfin){kqx=kqx-kpoints;}
if(kqx<-kfin){kqx=kqx+kpoints;}
kqy=ky+qy;
if(kqy>kfin){kqy=kqy-kpoints;}
if(kqy<-kfin){kqy=kqy+kpoints;}

ekq=cos(2.0*pi*kqx/kpoints)+cos(2.0*pi*kqy/kpoints);
ekq=4.0-2.0*ekq;
ekq=ekq/8.0;

tamp1=ek+ekq-2.0*mu;
tamp2=pi*T*2.0*comp;
tamp=tamp1*tamp1+tamp2*tamp2;
thermique=1.0-nfk[kfin+kx][kfin+ky]-nfk[kfin+kqx][kfin+kqy];
somr=somr+thermique*tamp1/tamp;
somg=somg-thermique*tamp2/tamp;
}/*fin de la boucle sur ky */
}/*fin de la boucle sur kx */
Sb[qx][qy][nfin+comp][1]=-somg*c/(kpoints*kpoints);
Sb[qx][qy][nfin+comp][0]=-somr*c/(kpoints*kpoints);
}/*fin de la boucle sur w */
/* sauvgb(); */
/* sauvrb(); */
}/* fin de la boucle sur qy */
}/* fin de la boucle sur qx */
}



/****************************************************************************/
/* SELF - ENERGIE DES FERMIONS                                              */
/* kx va de -kfin a +kfin                                                   */
/* on calcul Gamma(kx,w) pour kx de 0 a + kfin                              */
/* puis on complete par symetrie                                            */
/****************************************************************************/

void selfF()
{ 
for(kx=0;kx<=kfin;kx++)
{
for(ky=0;ky<=kx;ky++)
{
for(comp=-nfin;comp<nfin;comp++)
{ 
somg=0.0;
somr=0.0;

for(qx=-kfin;qx<=kfin;qx++)
{
for(qy=-kfin;qy<=kfin;qy++)
{
kqx=qx-kx;
if(kqx>kfin){kqx=kqx-kpoints;}
if(kqx<-kfin){kqx=kqx+kpoints;}
kqy=qy-ky;
if(kqy>kfin){kqy=kqy-kpoints;}
if(kqy<-kfin){kqy=kqy+kpoints;}

ekq=cos(2.0*pi*kqx/kpoints)+cos(2.0*pi*kqy/kpoints);
ekq=4.0-2.0*ekq;
ekq=ekq/8.0;

tamp1=M-2.0*mu-ekq+mu;
tamp2=pi*T*(2.0*comp+1.0);
tamp=tamp1*tamp1+tamp2*tamp2;
thermique=nfk[kfin+kqx][kfin+kqy]+nbk[kfin+qx][kfin+qy];
somg=somg-thermique*tamp2/tamp;
somr=somr+thermique*tamp1/tamp;
}/*fin de la boucle sur qy */
}/*fin de la somme sur qx*/
Sf[kx][ky][nfin+comp][1]=-c*somg/(kpoints*kpoints);
Sf[kx][ky][nfin+comp][0]=-c*somr/(kpoints*kpoints);
}/*fin de la boucle sur w  */
/* sauvgf(); */
/* sauvrf(); */
}/*fin de la boucle sur ky*/
}/*fin de la boucle sur kx */
}

/***************************************************************************/
/* complement par symetrie                                                 */
/***************************************************************************/

void complement()
{
/*on commence d'abord par x <--> y */
for(kx=0;kx<=kfin;kx++)
{
for(ky=0;ky<=kx;ky++)
{
tamp=nfk[kfin+kx][kfin+ky];
nfk[kfin+ky][kfin+kx]=tamp;
tamp=nbk[kfin+kx][kfin+ky];
nbk[kfin+ky][kfin+kx]=tamp;
}
}

for(kx=0;kx<=kfin;kx++)
{
for(ky=0;ky<=kfin;ky++)
{

tamp=nfk[kfin+kx][kfin+ky];
nfk[kfin+kx][kfin-ky]=tamp;
nfk[kfin-kx][kfin+ky]=tamp;
nfk[kfin-kx][kfin-ky]=tamp;

tamp=nbk[kfin+kx][kfin+ky];
nbk[kfin+kx][kfin-ky]=tamp; 
nbk[kfin-kx][kfin+ky]=tamp; 
nbk[kfin-kx][kfin-ky]=tamp; 

}/* fin de la boucle sur ky */
}/* fin de la boucle sur kx */
}

/**************************************************************************/
/* calcul des nombres d'occupation                                        */
/**************************************************************************/
void occupation()
{
for(kx=0;kx<=kfin;kx++)
{
for(ky=0;ky<=kx;ky++)
{
nferI=0.0;
nbosI=0.0;
somf=0.0;
somb=0.0;
ek=cos(2.0*pi*kx/kpoints)+cos(2.0*pi*ky/kpoints);
ek=0.5-ek/4.0;
for(comp=-nfin;comp<nfin;comp++)
{
tamp1=ek-mu+Sf[kx][ky][nfin+comp][0];
tamp2=pi*T*(2.0*comp+1.0)+Sf[kx][ky][nfin+comp][1];
tamp=tamp1*tamp1+tamp2*tamp2;
somf=somf+T*tamp1/tamp;
nferI=nferI-T*tamp2/tamp;
}/* fin de la boucle sur comp paire */

for(comp=-nfin;comp<=nfin;comp++)
{
tamp1=M-2.0*mu+Sb[kx][ky][nfin+comp][0];
tamp2=pi*T*2.0*comp+Sb[kx][ky][nfin+comp][1];
tamp=tamp1*tamp1+tamp2*tamp2;
somb=somb+T*tamp1/tamp;
nbosI=nbosI-T*tamp2/tamp;
}/* fin de la boucle sur comp */

nfk[kfin+kx][kfin+ky]=0.5-somf;
nbk[kfin+kx][kfin+ky]=-0.5+somb;

}/* fin de la boucle sur ky */
}/* fin de la boucle  sur kx */
}


void corrections()
{
for(kx=0;kx<=kfin;kx++)
{
for(ky=0;ky<=kx;ky++)
{
nferI=0.0;
nbosI=0.0;
somf=0.0;
somb=0.0;
ek=cos(2.0*pi*kx/kpoints)+cos(2.0*pi*ky/kpoints);
ek=0.5-ek/4.0;
for(comp=-nfin;comp<nfin;comp++)
{
tamp1=ek-mu;
tamp2=pi*T*(2.0*comp+1.0);
tamp=tamp1*tamp1+tamp2*tamp2;
somf=somf+T*tamp1/tamp;
nferI=nferI-T*tamp2/tamp;
}/* fin de la boucle sur comp paire */
 
for(comp=-nfin;comp<=nfin;comp++)
{
tamp1=M-2.0*mu;
tamp2=pi*T*2.0*comp;
tamp=tamp1*tamp1+tamp2*tamp2;
somb=somb+T*tamp1/tamp;
nbosI=nbosI-T*tamp2/tamp;
}/* fin de la boucle sur comp */
 
nfk0[kfin+kx][kfin+ky]=0.5-somf;
nbk0[kfin+kx][kfin+ky]=-0.5+somb;
 
}/*fin de la boucle sur ky */
}/*fin de la boucle sur kx */
 
/* on fait alors notre correction */
for(kx=0;kx<=kfin;kx++)
{
for(ky=0;ky<=kx;ky++)
{
ek=cos(2.0*pi*kx/kpoints)+cos(2.0*pi*ky/kpoints);
ek=0.5-ek/4.0;
nfk[kfin+kx][kfin+ky]+=Nf(ek-mu)-nfk0[kfin+kx][kfin+ky];
nbk[kfin+kx][kfin+ky]+=Nb(M-2.0*mu)-nbk0[kfin+kx][kfin+ky];
}/*fin de la boucle sur ky */
}/*fin de la boucle sur kx */
}


void particules()
{
nfer=0.0;
nbos=0.0;
for(kx=0;kx<=kfin;kx++)
{
for(ky=0;ky<=kfin;ky++)
{
poid=4.0;
if(kx==0){poid=poid/2.0;}
if(ky==0){poid=poid/2.0;}
nfer=nfer+poid*nfk[kfin+kx][kfin+ky];
nbos=nbos+poid*nbk[kfin+kx][kfin+ky];
}/* fin de la boucle sur ky */
}/* fin de la boucle sur kx */
nfer=nfer/(kpoints*kpoints);
nbos=nbos/(kpoints*kpoints);
}
 

 

/***************************************************************************/
/* calcul des densites spectales                                           */
/***************************************************************************/

void spectre()
{
/* calcul de la self energie des bosons en w */
 
printf("self energie des bosons\n");
 
for(qx=0;qx<=kfin;qx++)
{
for(qy=0;qy<=kfin;qy++)
{
 
for(comp=0;comp<wpoints;comp++)
{
wc=w[comp];
somg=0.0;
somr=0.0;
 
for(kx=-kfin;kx<=kfin;kx++)
{
for(ky=-kfin;ky<=kfin;ky++)
{
 
 
ek=cos(2.0*pi*kx/kpoints)+cos(2.0*pi*ky/kpoints);
ek=4.0-2.0*ek;
ek=ek/8.0;
 
kqx=kx+qx;
if(kqx>kfin){kqx=kqx-kpoints;}
if(kqx<-kfin){kqx=kqx+kpoints;}
kqy=ky+qy;
if(kqy>kfin){kqy=kqy-kpoints;}
if(kqy<-kfin){kqy=kqy+kpoints;}
 
ekq=cos(2.0*pi*kqx/kpoints)+cos(2.0*pi*kqy/kpoints);
ekq=4.0-2.0*ekq;
ekq=ekq/8.0;
 
tamp=(wc-ek-ekq+2.0*mu)*(wc-ek-ekq+2.0*mu)+0.25*residu*residu;
thermique=1.0-nfk[kfin+kx][kfin+ky]-nfk[kfin+kqx][kfin+kqy];
somr=somr+thermique*(wc-ek-ekq+2.0*mu)/tamp;
somg=somg+thermique*residu/tamp;
}/*fin de la boucle sur ky */
}/*fin de la boucle sur kx */
gb[qx][qy][comp]=somg*c/(kpoints*kpoints);
rb[qx][qy][comp]=somr*c/(kpoints*kpoints);
}/*fin de la boucle sur w */
}/* fin de la boucle sur qy */
}/* fin de la boucle sur qx */
 
 
/* calcul de la self energies des fermions en w */
 
printf("self energie des fermions \n");
 
 
for(kx=0;kx<=kfin;kx++)
{
for(ky=0;ky<=kfin;ky++)
{
 
for(comp=0;comp<wpoints;comp++)
{
wc=w[comp];
 
somg=0.0;
somr=0.0;
 
for(qx=-kfin;qx<=kfin;qx++)
{
for(qy=-kfin;qy<=kfin;qy++)
{
 
kqx=qx-kx;
if(kqx>kfin){kqx=kqx-kpoints;}
if(kqx<-kfin){kqx=kqx+kpoints;}
kqy=qy-ky;
if(kqy>kfin){kqy=kqy-kpoints;}
if(kqy<-kfin){kqy=kqy+kpoints;}

ekq=cos(2.0*pi*kqx/kpoints)+cos(2.0*pi*kqy/kpoints);
ekq=4.0-2.0*ekq;
ekq=ekq/8.0;
tamp=(wc-M+2.0*mu+ekq-mu)*(wc-M+2.0*mu+ekq-mu)+0.25*residu*residu;
 
thermique=nfk[kfin+kqx][kfin+kqy]+nbk[kfin+qx][kfin+qy];
somg=somg+thermique*residu/tamp;
somr=somr+thermique*(wc-M+2.0*mu+ekq-mu)/tamp;
}/*fin de la boucle sur qy */
}/*fin de la somme sur qx*/
gf[kx][ky][comp]=c*somg/(kpoints*kpoints);
rf[kx][ky][comp]=c*somr/(kpoints*kpoints);
}/*fin de la boucle sur w  */
}/*fin de la boucle sur ky*/
}/*fin de la boucle sur kx */
 
/* calcul des densites spectrales Af et Ab */
 
printf("densite spectrales\n");
 
for(comp=0;comp<wpoints;comp++)
{
wc=w[comp];
somf=0.0;
somb=0.0;
for(kx=0;kx<=kfin;kx++)
{
for(ky=0;ky<=kfin;ky++)
{
poid=4.0;
if(kx==0){poid=poid/2.0;}
if(ky==0){poid=poid/2.0;}
ek=cos(2.0*pi*kx/kpoints)+cos(2.0*pi*ky/kpoints);
ek=4.0-2.0*ek;
ek=ek/8.0;
tamp1=wc-ek+mu-rf[kx][ky][comp];
tamp2=gf[kx][ky][comp]+residu;
tamp=tamp1*tamp1+0.25*tamp2*tamp2;
somf=somf+poid*tamp2/tamp;
 
tamp1=wc-M+2.0*mu-rb[kx][ky][comp];
tamp2=gb[kx][ky][comp]+residu;
tamp=tamp1*tamp1+0.25*tamp2*tamp2;
somb=somb+poid*tamp2/tamp;
}/* fin de la boucle sur ky */
}/* fin de la boucle sur kx */
Af[comp]=somf/(2.0*pi*kpoints*kpoints);
Ab[comp]=somb/(2.0*pi*kpoints*kpoints);
}/* fin de la boucle sur comp */

}


/****************************************************************************/
/* SAUVEGARDE DES FICHIERS                                                  */
/* res indique les valeurs mumin et mumax de la dichotomie                  */
/* Af  densite d'etat des fermions                                          */
/* Ab  densite d'etat des bosons                                            */
/****************************************************************************/ 

void sauvAf()
{fp=fopen("Af2d","w");
for(ind=0;ind<wpoints;ind++)
 {fprintf(fp,"%lf %lf \n",w[ind],Af[ind]);
 }
fclose(fp);
}


void sauvAb()
{
fp=fopen("Ab2d","w");
for(comp=0;comp<wpoints;comp++)
{
fprintf(fp,"%lf %lf\n",w[comp],Ab[comp]);
}
fclose(fp);
}


void sauvNk()
{
fp=fopen("Nk2d","w");
for(kx=0;kx<=kfin;kx++)
{
fprintf(fp,"%lf %lf\n",kx*1.0,nfk[kfin+kx][kfin+kx]);
}
for(kx=1;kx<=kfin;kx++)
{
fprintf(fp,"%lf %lf\n",kfin*1.0+kx*1.0,nfk[kfin+kfin][kfin+kfin-kx]);
}
for(kx=1;kx<=kfin;kx++)
{
fprintf(fp,"%lf %lf\n",2.0*kfin+kx*1.0,nfk[kfin+kfin-kx][kfin]);
}
fclose(fp);
}

void sauvNq()
{
fp=fopen("Nq2d","w");
for(kx=0;kx<=kfin;kx++)
{
fprintf(fp,"%lf %lf\n",kx*1.0,nbk[kfin+kx][kfin+kx]);
}
for(kx=1;kx<=kfin;kx++) 
{ 
fprintf(fp,"%lf %lf\n",kfin*1.0+kx*1.0,nbk[kfin+kfin][kfin+kfin-kx]);
} 
for(kx=1;kx<=kfin;kx++) 
{ 
fprintf(fp,"%lf %lf\n",2.0*kfin+kx*1.0,nbk[kfin+kfin-kx][kfin]);
} 

fclose(fp);
}

void sauvn()
{fp=fopen("ntot2d","w");
for(ccomp=0;ccomp<cpoints;ccomp++)
{fprintf(fp,"%lf %lf \n",cdebut+ccomp*cpas,n[ccomp]);
}
fclose(fp);
}


void sauvnb()
{fp=fopen("nb2d","w");
for(ccomp=0;ccomp<cpoints;ccomp++)
{fprintf(fp,"%lf %lf\n",cdebut+cpas*ccomp,nb[ccomp]);
}
fclose(fp);
}

void sauvnf()
{fp=fopen("nf2d","w");
for(ccomp=0;ccomp<cpoints;ccomp++)
{fprintf(fp,"%lf %lf\n",cdebut+cpas*ccomp,nf[ccomp]);
}
fclose(fp);
}


void  resultat()
{fp=fopen("res2d","w");
fprintf(fp,"iter= %d preced= %lf nfer= %lf c= %lf\n",iter,preced,nfer,c);
fprintf(fp,"nbos= %lf\n",nbos);
fprintf(fp,"T= %lf mu= %lf\n",T,mu);
fclose(fp);
}

/****************************************************************************/
/* PROGRAMME PRINCIPAL                                                      */
/****************************************************************************/

main() 
{
pi=acos(-1.0);
printf("pi= %18.18f \n",pi);


printf("initial \n");
initial();

cpas=(cfin-cdebut)/cpoints;
for(ccomp=0;ccomp<cpoints;ccomp++)
{
c=cdebut+cpas*ccomp;
iter=0;

Eo=M-2.0*mu;;
do
{
iter=iter+1;
resultat();
preced=Eo;

occupation();
corrections();
complement();


sauvNk();
sauvNq();

particules();

printf("c= %lf nfer= %lf nbos= %lf preced= %lf\n",c,nfer,nbos,preced);
printf("nferI= %lf nbosI= %lf\n",nferI,nbosI);


selfF();
selfB();

Eo=M-2.0*mu+Sb[0][0][nfin][0];

printf("Eo= %18.18f \n",Eo);
}
while(fabs(Eo-preced)>fabs(Eo)/err);

/******* fin de la dichotomie ***********/

n[ccomp]=nfer+nbos; 
nf[ccomp]=nfer; 
nb[ccomp]=nbos; 
}/****** fin de la boucle sur c*****/ 

printf("fonction spectrale\n");
spectre();
sauvAf();
sauvAb();

sauvn(); 
sauvnb(); 
sauvnf(); 
} 
/**************************************************************************/ 
/* FIN DU PROGRAMME STRUCTURE                                             */ 
/**************************************************************************/


==> rpa3d.c <==
/*Matsu3d.c */

/*programme Matsu2d.c*/
/*  RPA   en sommant sur les frequences de Matsubara*/
/*calcul de T=T(mu,n) pour les equations couplees G et B*/
/*on resoud les equations couplees pour G et B avec une self energie*/
/*la self energie est  renormalisee avec G des fermions*/
/*on prend la limite d'une masse infinie pour les bosons */
/* on prend un reseau cubique d=1*/
/* on reduit la pente de la dichotomie */
/*le temps pour une boucle est t = a npoints^{3}kpoints^{2}      */

/*unite naturelle=largeur de la bande de fermions*/
/*T=temperature*/
/*M=delta :energie du niveau de boson*/
/*c=couplage =V au carre */
/*err=erreur par rapport a la valeur de n donnee*/

#include <math.h>
#include <stdio.h>


#define err 1000000.0

#define nfin 25
#define npoints 51

#define M 0.4  

#define T 0.01

#define mudebut 0.15
#define mupas 0.001
#define mupoints 50

#define c 0.01


#define wpoints 100
#define wdebut -1.9999
#define wpas 0.04
#define residu 0.04

#define kfin 2
#define kpoints 5

/*  kpoints = 2 kfin + 1 */

int ind,comp,iter,mucomp;
int kx,qx,kqx;
int ky,qy,kqy;
int kz,qz,kqz;
double pi;
double Eo,mu;
double preced,tamp,wc,nfer,nbos;
double tamp1,tamp2,thermique,nferI,nbosI;
double somg,somr,somf,somb,ek,ekq,poid;
double Sf[kfin+1][kfin+1][kfin+1][npoints-1][2];
double nfk[kpoints][kpoints][kpoints];
double nbk[kpoints][kpoints][kpoints];
double nfk0[kpoints][kpoints][kpoints];
double nbk0[kpoints][kpoints][kpoints];
double Sb[kfin+1][kfin+1][kfin+1][npoints][2];

double ntab[mupoints],nbostab[mupoints],Eotab[mupoints];

double rf[kfin+1][kfin+1][kfin+1][wpoints];
double gf[kfin+1][kfin+1][kfin+1][wpoints];
double rb[kfin+1][kfin+1][kfin+1][wpoints];
double gb[kfin+1][kfin+1][kfin+1][wpoints];
double w[wpoints],Df[wpoints],Db[wpoints];

FILE   *fp;


double Nf(x)
double x;
{return 1.0/(exp(x/T)+1.0);}


double Nb(x)
double x;
{return 1.0/(exp(x/T)-1.0);}

/************************************************************************/
/* initialisation                                                       */
/* les parties reelles des self-energies sont prises nulles             */
/* les parties imaginaires valent le residu                             */
/************************************************************************/


void initial()
{
for(kx=0;kx<=kfin;kx++)
{
for(ky=0;ky<=kfin;ky++)
{
for(kz=0;kz<=kfin;kz++)
{
for(comp=0;comp<npoints;comp++)
{
Sb[kx][ky][kz][comp][0]=0.0;
Sb[kx][ky][kz][comp][1]=0.0;
}/*fin de la boucle sur comp paire */

for(comp=0;comp<npoints-1;comp++)
{
Sf[kx][ky][kz][comp][0]=0.0;
Sf[kx][ky][kz][comp][1]=0.0;
} /*fin de la boucle sur comp impaire  */
}/*fin de la boucle sur kz */
}/*fin de la boucle sur ky */
} /*fin de la boucle sur kx */

for(comp=0;comp<wpoints;comp++)
{
w[comp]=wdebut+wpas*comp;
}

}

/************************************************************************/
/* sauvegarde des self enegie                                           */
/************************************************************************/

void sauvgf()
{
fp=fopen("gf","w");
for(ind=0;ind<npoints-1;ind++)
{
fprintf(fp,"%lf %lf\n",w[ind],Sf[kx][ky][kz][ind][1]);
}
fclose(fp);
}

void sauvrf()
{
fp=fopen("rf","w");
for(ind=0;ind<npoints-1;ind++)
{
fprintf(fp,"%lf %lf\n",w[ind],Sf[kx][ky][kz][ind][0]);
}
fclose(fp);
}

void sauvgb()
{
fp=fopen("gb","w");
for(ind=0;ind<npoints;ind++)
{
fprintf(fp,"%lf %lf\n",w[ind],Sb[qx][qy][qz][ind][1]);
}
fclose(fp);
}

void sauvrb()
{
fp=fopen("rb","w");
for(ind=0;ind<npoints;ind++)
{
fprintf(fp,"%lf %lf\n",w[ind],Sb[qx][qy][qz][ind][0]);
}
fclose(fp);
}





/*************************************************************************/
/* SELF - ENERGIE DES BOSONS                                             */
/* qx va de -kfin a + kfin                                               */
/* on calcul pour qx de 0 a kfin puis on complete par symetrie           */
/* les tableaux gb et gf vont de -kfin a +kfin                           */
/* gamma( qx ) = gb[kfin+qx] pour qx de -kfin a +kfin                    */
/*************************************************************************/

void selfB()
{
for(qx=0;qx<=kfin;qx++)
{
for(qy=0;qy<=qx;qy++)
{
for(qz=0;qz<=qy;qz++)
{
for(comp=-nfin;comp<=nfin;comp++)
{
somg=0.0;
somr=0.0;

for(kx=-kfin;kx<=kfin;kx++)
{
for(ky=-kfin;ky<=kfin;ky++)
{
for(kz=-kfin;kz<=kfin;kz++)
{
ek=cos(2.0*pi*kx/kpoints)+cos(2.0*pi*ky/kpoints)+cos(2.0*pi*kz/kpoints);
ek=0.5-ek/6.0;

kqx=kx+qx;
if(kqx>kfin){kqx=kqx-kpoints;}
if(kqx<-kfin){kqx=kqx+kpoints;}
kqy=ky+qy;
if(kqy>kfin){kqy=kqy-kpoints;}
if(kqy<-kfin){kqy=kqy+kpoints;}
kqz=kz+qz;
if(kqz>kfin){kqz=kqz-kpoints;}
if(kqz<-kfin){kqz=kqz+kpoints;}

ekq=cos(2.0*pi*kqx/kpoints)+cos(2.0*pi*kqy/kpoints)+cos(2.0*pi*kqz/kpoints);
ekq=0.5-ek/6.0;

tamp1=ek+ekq-2.0*mu;
tamp2=pi*T*2.0*comp;
tamp=tamp1*tamp1+tamp2*tamp2;
thermique=1.0-nfk[kfin+kx][kfin+ky][kfin+kz]-nfk[kfin+kqx][kfin+kqy][kfin+kqz];
somr=somr+thermique*tamp1/tamp;
somg=somg-thermique*tamp2/tamp;
}/*fin de la boucle sur kz */
}/*fin de la boucle sur ky */
}/*fin de la boucle sur kx */
Sb[qx][qy][qz][nfin+comp][1]=-somg*c/(kpoints*kpoints*kpoints);
Sb[qx][qy][qz][nfin+comp][0]=-somr*c/(kpoints*kpoints*kpoints);
}/*fin de la boucle sur w */
/* sauvgb(); */
/* sauvrb(); */
}/* fin de la boucle sur qz */
}/* fin de la boucle sur qy */
}/* fin de la boucle sur qx */
}



/****************************************************************************/
/* SELF - ENERGIE DES FERMIONS                                              */
/* kx va de -kfin a +kfin                                                   */
/* on calcul Gamma(kx,w) pour kx de 0 a + kfin                              */
/* puis on complete par symetrie                                            */
/****************************************************************************/

void selfF()
{ 
for(kx=0;kx<=kfin;kx++)
{
for(ky=0;ky<=kx;ky++)
{
for(kz=0;kz<=ky;kz++)
{
for(comp=-nfin;comp<nfin;comp++)
{ 
somg=0.0;
somr=0.0;

for(qx=-kfin;qx<=kfin;qx++)
{
for(qy=-kfin;qy<=kfin;qy++)
{
for(qz=-kfin;qz<=kfin;qz++)
{
kqx=qx-kx;
if(kqx>kfin){kqx=kqx-kpoints;}
if(kqx<-kfin){kqx=kqx+kpoints;}
kqy=qy-ky;
if(kqy>kfin){kqy=kqy-kpoints;}
if(kqy<-kfin){kqy=kqy+kpoints;}
kqz=qz-kz;
if(kqz>kfin){kqz=kqz-kpoints;}
if(kqz<-kfin){kqz=kqz+kpoints;}

ekq=cos(2.0*pi*kqx/kpoints)+cos(2.0*pi*kqy/kpoints)+cos(2.0*pi*kqz/kpoints);
ekq=0.5-ek/6.0;

tamp1=M-2.0*mu-ekq+mu;
tamp2=pi*T*(2.0*comp+1.0);
tamp=tamp1*tamp1+tamp2*tamp2;
thermique=nfk[kfin+kqx][kfin+kqy][kfin+kqz]+nbk[kfin+qx][kfin+qy][kfin+qz];
somg=somg-thermique*tamp2/tamp;
somr=somr+thermique*tamp1/tamp;
}/*fin de la boucle sur qz */
}/*fin de la boucle sur qy */
}/*fin de la somme sur qx*/
Sf[kx][ky][kz][nfin+comp][1]=-c*somg/(kpoints*kpoints*kpoints);
Sf[kx][ky][kz][nfin+comp][0]=-c*somr/(kpoints*kpoints*kpoints);
}/*fin de la boucle sur comp  */
/* sauvgf(); */
/* sauvrf(); */
}/*fin de la boucle sur kz */
}/*fin de la boucle sur ky*/
}/*fin de la boucle sur kx */
}

/***************************************************************************/
/* complement par symetrie                                                 */
/***************************************************************************/

void complement()
{
/* on commence d'abord par  kz <--> ky */

for(kx=0;kx<=kfin;kx++)
{
for(ky=0;ky<=kx;ky++)
{
for(kz=0;kz<=ky;kz++)
{
tamp=nfk[kfin+kx][kfin+ky][kfin+kz];
nfk[kfin+kx][kfin+kz][kfin+ky]=tamp;
tamp=nbk[kfin+kx][kfin+ky][kfin+kz];
nbk[kfin+kx][kfin+kz][kfin+ky]=tamp;

}/*fin de la boucle sur kz */
}/* fin de la boucle sur ky */
}/* fin de la boucle sur kx */

/* on fait ensuite kx <--> ky et kx <--> kz */

for(kx=0;kx<=kfin;kx++)
{
for(ky=0;ky<=kx;ky++)
{
for(kz=0;kz<=kx;kz++)
{
tamp=nfk[kfin+kx][kfin+ky][kfin+kz];
nfk[kfin+ky][kfin+kx][kfin+kz]=tamp;
nfk[kfin+kz][kfin+ky][kfin+kx]=tamp;
tamp=nbk[kfin+kx][kfin+ky][kfin+kz]; 
nbk[kfin+ky][kfin+kx][kfin+kz]=tamp; 
nbk[kfin+kz][kfin+ky][kfin+kx]=tamp; 
 
}/*fin de la boucle sur kz */
}/* fin de la boucle sur ky */
}/* fin de la boucle sur kx */
 
/* puis la symetrie ki <--> -ki */
 
for(kx=0;kx<=kfin;kx++)
{
for(ky=0;ky<=kfin;ky++)
{
for(kz=0;kz<=kfin;kz++)
{
tamp=nfk[kfin+kx][kfin+ky][kfin+kz];
nfk[kfin+kx][kfin-ky][kfin+kz]=tamp;
nfk[kfin-kx][kfin+ky][kfin+kz]=tamp;
nfk[kfin-kx][kfin-ky][kfin+kz]=tamp;
nfk[kfin+kx][kfin+ky][kfin-kz]=tamp;
nfk[kfin+kx][kfin-ky][kfin-kz]=tamp;  
nfk[kfin-kx][kfin+ky][kfin-kz]=tamp;  
nfk[kfin-kx][kfin-ky][kfin-kz]=tamp; 

tamp=nbk[kfin+kx][kfin+ky][kfin+kz];
nbk[kfin+kx][kfin-ky][kfin+kz]=tamp; 
nbk[kfin-kx][kfin+ky][kfin+kz]=tamp; 
nbk[kfin-kx][kfin-ky][kfin+kz]=tamp; 
nbk[kfin+kx][kfin+ky][kfin-kz]=tamp; 
nbk[kfin+kx][kfin-ky][kfin-kz]=tamp;  
nbk[kfin-kx][kfin+ky][kfin-kz]=tamp;  
nbk[kfin-kx][kfin-ky][kfin-kz]=tamp;  
 

}/*fin de la boucle sur kz */
}/* fin de la boucle sur ky */
}/* fin de la boucle sur kx */
}

/**************************************************************************/
/* calcul des nombres d'occupation                                        */
/**************************************************************************/
void occupation()
{
for(kx=0;kx<=kfin;kx++)
{
for(ky=0;ky<=kx;ky++)
{
for(kz=0;kz<=ky;kz++)
{
nferI=0.0;
nbosI=0.0;
somf=0.0;
somb=0.0;
ek=cos(2.0*pi*kx/kpoints)+cos(2.0*pi*ky/kpoints)+cos(2.0*pi*kz/kpoints);
ek=0.5-ek/6.0;
for(comp=-nfin;comp<nfin;comp++)
{
tamp1=ek-mu+Sf[kx][ky][kz][nfin+comp][0];
tamp2=pi*T*(2.0*comp+1.0)+Sf[kx][ky][kz][nfin+comp][1];
tamp=tamp1*tamp1+tamp2*tamp2;
somf=somf+T*tamp1/tamp;
nferI=nferI-T*tamp2/tamp;
}/* fin de la boucle sur comp paire */

for(comp=-nfin;comp<=nfin;comp++)
{
tamp1=M-2.0*mu+Sb[kx][ky][kz][nfin+comp][0];
tamp2=pi*T*2.0*comp+Sb[kx][ky][kz][nfin+comp][1];
tamp=tamp1*tamp1+tamp2*tamp2;
somb=somb+T*tamp1/tamp;
nbosI=nbosI-T*tamp2/tamp;
}/* fin de la boucle sur comp */

nfk[kfin+kx][kfin+ky][kfin+kz]=0.5-somf;
nbk[kfin+kx][kfin+ky][kfin+kz]=-0.5+somb;

}/*fin de la boucle sur kz */
}/* fin de la boucle sur ky */
}/* fin de la boucle  sur kx */
}


void corrections()
{
for(kx=0;kx<=kfin;kx++)
{
for(ky=0;ky<=kx;ky++)
{
for(kz=0;kz<=ky;kz++)
{
nferI=0.0;
nbosI=0.0;
somf=0.0;
somb=0.0;
ek=cos(2.0*pi*kx/kpoints)+cos(2.0*pi*ky/kpoints)+cos(2.0*pi*kz/kpoints);
ek=0.5-ek/6.0;
for(comp=-nfin;comp<nfin;comp++)
{
tamp1=ek-mu;
tamp2=pi*T*(2.0*comp+1.0);
tamp=tamp1*tamp1+tamp2*tamp2;
somf=somf+T*tamp1/tamp;
nferI=nferI-T*tamp2/tamp;
}/* fin de la boucle sur comp paire */

for(comp=-nfin;comp<=nfin;comp++)
{
tamp1=M-2.0*mu;
tamp2=pi*T*2.0*comp;
tamp=tamp1*tamp1+tamp2*tamp2;
somb=somb+T*tamp1/tamp;
nbosI=nbosI-T*tamp2/tamp;
}/* fin de la boucle sur comp */

nfk0[kfin+kx][kfin+ky][kfin+kz]=0.5-somf;
nbk0[kfin+kx][kfin+ky][kfin+kz]=-0.5+somb;

}/*fin de la boucle sur kz */
}/*fin de la boucle sur ky */
}/*fin de la boucle sur kx */

/* on fait alors notre correction */
for(kx=0;kx<=kfin;kx++)
{
for(ky=0;ky<=kx;ky++)
{
for(kz=0;kz<=ky;kz++)
{
ek=cos(2.0*pi*kx/kpoints)+cos(2.0*pi*ky/kpoints)+cos(2.0*pi*kz/kpoints);
ek=0.5-ek/6.0;
nfk[kfin+kx][kfin+ky][kfin+kz] +=Nf(ek-mu)-nfk0[kfin+kx][kfin+ky][kfin+kz];
nbk[kfin+kx][kfin+ky][kfin+kz] +=Nb(M-2.0*mu)-nbk0[kfin+kx][kfin+ky][kfin+kz];
}/*fin de la boucle sur kz */
}/*fin de la boucle sur ky */
}/*fin de la boucle sur kx */
}


void particules()
{
nfer=0.0;
nbos=0.0;
for(kx=0;kx<=kfin;kx++)
{
for(ky=0;ky<=kfin;ky++)
{
for(kz=0;kz<=kfin;kz++)
{
poid=8.0;
if(kx==0){poid=poid/2.0;}
if(ky==0){poid=poid/2.0;}
if(kz==0){poid=poid/2.0;}
nfer=nfer+poid*nfk[kfin+kx][kfin+ky][kfin+kz];
nbos=nbos+poid*nbk[kfin+kx][kfin+ky][kfin+kz];
}/* fin de la boucle sur kz */
}/* fin de la boucle sur ky */
}/* fin de la boucle sur kx */
nfer=nfer/(kpoints*kpoints*kpoints);
nbos=nbos/(kpoints*kpoints*kpoints);
}

/***************************************************************************/
/* calcul des densites spectales                                           */
/***************************************************************************/

void spectre()
{
/* calcul de la self energie des bosons en w */
 
printf("self energie des bosons\n");
 
for(qx=0;qx<=kfin;qx++)
{
for(qy=0;qy<=kfin;qy++)
{
for(qz=0;qz<=kfin;qz++)
{ 
for(comp=0;comp<wpoints;comp++)
{
wc=w[comp];
somg=0.0;
somr=0.0;
 
for(kx=-kfin;kx<=kfin;kx++)
{
for(ky=-kfin;ky<=kfin;ky++)
{
for(kz=-kfin;kz<=kfin;kz++)
{ 
 
ek=cos(2.0*pi*kx/kpoints)+cos(2.0*pi*ky/kpoints)+cos(2.0*pi*kz/kpoints);
ek=0.5-ek/6.0;
 
kqx=kx+qx;
if(kqx>kfin){kqx=kqx-kpoints;}
if(kqx<-kfin){kqx=kqx+kpoints;}
kqy=ky+qy;
if(kqy>kfin){kqy=kqy-kpoints;}
if(kqy<-kfin){kqy=kqy+kpoints;}
kqz=kz+qz;
if(kqz>kfin){kqz=kqz-kpoints;}
if(kqz<-kfin){kqz=kqz+kpoints;}
 
ekq=cos(2.0*pi*kqx/kpoints)+cos(2.0*pi*kqy/kpoints)+cos(2.0*pi*kqz/kpoints);
ek=0.5-ek/6.0;

tamp=(wc-ek-ekq+2.0*mu)*(wc-ek-ekq+2.0*mu)+0.25*residu*residu;
thermique=1.0-nfk[kfin+kx][kfin+ky][kfin+kz]-nfk[kfin+kqx][kfin+kqy][kfin+kqz];
somr=somr+thermique*(wc-ek-ekq+2.0*mu)/tamp;
somg=somg+thermique*residu/tamp;
}/*fin de la boucle sur kz */
}/*fin de la boucle sur ky */
}/*fin de la boucle sur kx */
gb[qx][qy][qz][comp]=somg*c/(kpoints*kpoints*kpoints);
rb[qx][qy][qz][comp]=somr*c/(kpoints*kpoints*kpoints);
}/*fin de la boucle sur w */
}/*fin de la boucle sur qz */
}/* fin de la boucle sur qy */
}/* fin de la boucle sur qx */
 
 
/* calcul de la self energies des fermions en w */
 
printf("self energie des fermions \n");
 
 
for(kx=0;kx<=kfin;kx++)
{
for(ky=0;ky<=kfin;ky++)
{
for(kz=0;kz<=kfin;kz++)
{ 
for(comp=0;comp<wpoints;comp++)
{
wc=w[comp];
 
somg=0.0;
somr=0.0;
 
for(qx=-kfin;qx<=kfin;qx++)
{
for(qy=-kfin;qy<=kfin;qy++)
{
for(qz=-kfin;qz<=kfin;qz++)
{ 
kqx=qx-kx;
if(kqx>kfin){kqx=kqx-kpoints;}
if(kqx<-kfin){kqx=kqx+kpoints;}
kqy=qy-ky;
if(kqy>kfin){kqy=kqy-kpoints;}
if(kqy<-kfin){kqy=kqy+kpoints;}
kqz=qz-kz;
if(kqz>kfin){kqz=kqz-kpoints;}
if(kqz<-kfin){kqz=kqz+kpoints;}

ekq=cos(2.0*pi*kqx/kpoints)+cos(2.0*pi*kqy/kpoints)+cos(2.0*pi*kqz/kpoints);
ekq=0.5-ek/6.0;
tamp=(wc-M+2.0*mu+ekq-mu)*(wc-M+2.0*mu+ekq-mu)+0.25*residu*residu;
 
thermique=nfk[kfin+kqx][kfin+kqy][kfin+kqz]+nbk[kfin+qx][kfin+qy][kfin+qz];
somg=somg+thermique*residu/tamp;
somr=somr+thermique*(wc-M+2.0*mu+ekq-mu)/tamp;
}/*fin de la boucle sur qz */
}/*fin de la boucle sur qy */
}/*fin de la somme sur qx*/
gf[kx][ky][kz][comp]=c*somg/(kpoints*kpoints*kpoints);
rf[kx][ky][kz][comp]=c*somr/(kpoints*kpoints*kpoints);
}/*fin de la boucle sur w  */
}/*fin de la boucle sur kz */
}/*fin de la boucle sur ky*/
}/*fin de la boucle sur kx */
 
/* calcul des densites spectrales Df et Db */
 
printf("densite spectrales\n");
 
for(comp=0;comp<wpoints;comp++)
{
wc=w[comp];
somf=0.0;
somb=0.0;
for(kx=0;kx<=kfin;kx++)
{
for(ky=0;ky<=kfin;ky++)
{
for(kz=0;kz<=kfin;kz++)
{
poid=8.0;
if(kx==0){poid=poid/2.0;}
if(ky==0){poid=poid/2.0;}
if(kz==0){poid=poid/2.0;}

ek=cos(2.0*pi*kx/kpoints)+cos(2.0*pi*ky/kpoints)+cos(2.0*pi*kz/kpoints);
ek=0.5-ek/6.0;
tamp1=wc-ek+mu-rf[kx][ky][kz][comp];
tamp2=gf[kx][ky][kz][comp]+residu;
tamp=tamp1*tamp1+0.25*tamp2*tamp2;
somf=somf+poid*tamp2/tamp;
 
tamp1=wc-M+2.0*mu-rb[kx][ky][kz][comp];
tamp2=gb[kx][ky][kz][comp]+residu;
tamp=tamp1*tamp1+0.25*tamp2*tamp2;
somb=somb+poid*tamp2/tamp;
}/*fin de la boucle sur kz */
}/* fin de la boucle sur ky */
}/* fin de la boucle sur kx */
Df[comp]=somf/(2.0*pi*kpoints*kpoints*kpoints);
Db[comp]=somb/(2.0*pi*kpoints*kpoints*kpoints);
}/* fin de la boucle sur comp */

}


/****************************************************************************/
/* SAUVEGARDE DES FICHIERS                                                  */
/* res indique les valeurs mumin et mumax de la dichotomie                  */
/* Df  densite d'etat des fermions                                          */
/* Db  densite d'etat des bosons                                            */
/****************************************************************************/ 

void sauvDf()
{fp=fopen("Df","w");
for(ind=0;ind<wpoints;ind++)
 {fprintf(fp,"%lf %lf \n",w[ind],Df[ind]);
 }
fclose(fp);
}


void sauvDb()
{
fp=fopen("Db","w");
for(comp=0;comp<wpoints;comp++)
{
fprintf(fp,"%lf %lf\n",w[comp],Db[comp]);
}
fclose(fp);
}


void sauvNk()
{
fp=fopen("Nk","w");
for(kx=0;kx<=kfin;kx++)
{
tamp=2.0*pi*kx/kpoints;
fprintf(fp,"%lf %lf\n",tamp,nfk[kfin+kx][kfin+kx][kfin+kx]);
}
fclose(fp);
}

void sauvNq()
{
fp=fopen("Nq","w");
for(kx=0;kx<=kfin;kx++)
{
tamp=2.0*pi*kx/kpoints;
fprintf(fp,"%lf %lf\n",tamp,nbk[kfin+kx][kfin+kx][kfin+kx]);
}
fclose(fp);
}

void sauvntot()
{
fp=fopen("ntot","w");
for(comp=0;comp<=mucomp;comp++)
{
fprintf(fp,"%lf %lf \n",mudebut+mupas*comp,ntab[comp]);
}
fclose(fp);
}

void sauvnbos()
{ 
fp=fopen("nbos","w"); 
for(comp=0;comp<=mucomp;comp++)
{ 
fprintf(fp,"%lf %lf \n",mudebut+mupas*comp,nbostab[comp]); 
} 
fclose(fp); 
}

void sauvEo()
{ 
fp=fopen("Eo","w"); 
for(comp=0;comp<=mucomp;comp++)
{ 
fprintf(fp,"%lf %lf \n",mudebut+mupas*comp,Eotab[comp]); 
} 
fclose(fp); 
}

void  resultat()
{
fp=fopen("res3d","w");
fprintf(fp,"matsu3d.c RPA3D variation du potentiel chimique \n");
fprintf(fp,"T= %lf mu= %lf c= %lf \n",T,mu,c);
fprintf(fp,"nfer=%lf nbos= %lf ntot= %lf \n",nfer,nbos,nfer+nbos);
fprintf(fp,"niveau de bosons= %lf \n",M);
fprintf(fp,"iter= %d preced= %18.18f Eo= %18.18f \n",iter,preced,Eo);
fclose(fp);
}

/****************************************************************************/
/* PROGRAMME PRINCIPAL                                                      */
/****************************************************************************/

main() 
{
pi=acos(-1.0);
printf("pi= %18.18f \n",pi);
printf("initial \n");
initial();

for(mucomp=0;mucomp<mupoints;mucomp++)
{
mu=mudebut+mucomp*mupas;
printf("mu= %lf \n",mu);

iter=0;
Eo=M-2.0*mu;

do
{
iter=iter+1;
resultat();
preced=Eo;

occupation();
corrections();
complement();

sauvNk();
sauvNq();

particules();

selfF();
selfB();

Eo=M-2.0*mu+Sb[0][0][0][nfin][0];


}
while(fabs(Eo-preced)>fabs(Eo)/err);

printf("iter= %ld nfer= %lf nbos= %lf ntot= %lf\n",iter,nfer,nbos,nfer+nbos);
printf("nferI= %lf nbosI= %lf\n",nferI,nbosI);
printf("preced= %18.18f Eo= %18.18f \n",preced,Eo);

ntab[mucomp]=nfer+nbos;
nbostab[mucomp]=nbos;
Eotab[mucomp]=Eo;

sauvntot();
sauvnbos();
sauvEo();



}/*fin de la boucle sur mu */

spectre();
sauvDf();
sauvDb();

} 
/**************************************************************************/ 
/* FIN DU PROGRAMME STRUCTURE                                             */ 
/**************************************************************************/

